Linear-sized independent sets in random cographs and increasing subsequences in separable permutations

This paper is interested in independent sets (or equivalently, cliques) in uniform random cographs. We also study their permutation analogs, namely, increasing subsequences in uniform random separable permutations. First, we prove that, with high probability as $n$ gets large, the largest independent set in a uniform random cograph with $n$ vertices has size $o(n)$. This answers a question of Kang, McDiarmid, Reed and Scott. Using the connection between graphs and permutations via inversion graphs, we also give a similar result for the longest increasing subsequence in separable permutations. These results are proved using the self-similarity of the Brownian limits of random cographs and random separable permutations, and actually apply more generally to all families of graphs and permutations with the same limit. Second, and unexpectedly given the above results, we show that for $\beta >0$ sufficiently small, the expected number of independent sets of size $\beta n$ in a uniform random cograph with $n$ vertices grows exponentially fast with $n$. We also prove a permutation analog of this result. This time the proofs rely on singularity analysis of the associated bivariate generating functions.

==> NotebookSymPy_IndependentSetsInCographs.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "# Symbolic computations associated to <i>Independent sets in cographs and increasing subsequences in separable permutations</i>\n",
    "\n",
    "The aim of this SymPy (python) worksheet is to provide all the computations needed to get the exact and numerical results of Section 4-5 in the paper \"Linear-sized independent sets in random cographs and increasing subsequences in separable permutations\".\n",
    "\n",
    "Notation and definitions are taken from this paper.\n",
    "\n",
    "### Table of contents\n",
    "\n",
    "- [Sec.4: Independent sets in cographs](#cographs)\n",
    "   - [Exact results: parametrization with $y$](#ExactSec5)\n",
    "   - [Numerical approximations: parametrization with $\\beta$](#NumericalSec5)\n",
    "   - [Taylor expansion of $C_\\beta$ when $\\beta \\to 0$](#Sec5Taylor)\n",
    "- [Sec.5: increasing sequences in separable permutations](#separable)\n",
    "   - [Exact results: parametrization with $y$](#ExactSec6)\n",
    "   - [Numerical approximations: parametrization with $\\beta$](#NumericalSec6)\n",
    "      \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "## loading python libraries\n",
    "\n",
    "# necessary to display plots inline:\n",
    "%matplotlib inline   \n",
    "\n",
    "# load the libraries\n",
    "import matplotlib.pyplot as plt # 2D plotting library\n",
    "import numpy as np              # package for scientific computing  \n",
    "from pylab import *\n",
    "\n",
    "from math import *              # package for mathematics (pi, arctan, sqrt, factorial ...)\n",
    "import sympy as sp            # package for symbolic computation\n",
    "from sympy import *\n",
    "from IPython.display import display # nice displays\n",
    "\n",
    "from sympy import init_printing\n",
    "init_printing() "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "<a id=\"cographs\"></a>\n",
    "# Sec.4 Linear-sized independent sets in cographs\n",
    "\n",
    "Recall the notation of Section 4: for fixed $\\beta\\in (0,1)$ the random variable $X_{n,\\lfloor \\beta n\\rfloor}$ is the number of independent sets\n",
    "of size $\\lfloor \\beta n\\rfloor$ in a uniform random labeled cograph of size $n$.\n",
    "\n",
    "We prove that there exist some computable constants $B_\\beta >0$, $C_\\beta >0$ such that\n",
    "\\begin{equation}\n",
    "\\mathbb{E}[X_{n,\\lfloor \\beta n\\rfloor}] \\sim B_\\beta n^{-1/2} (C_\\beta)^n.\n",
    "\\end{equation}\n",
    "\n",
    "We now provide all the necessary code to obtain exact and  numerical approximation of $C_\\beta$ with arbitrary precision (and also prove that $C_\\beta >1$ for small enough $\\beta$).\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<a id=\"ExactSec5\"></a>\n",
    "## Exact results: parametrization with $y$\n",
    "First it is proved that $\\beta$ can be written as $\\beta=\\Psi(y)$ where\n",
    "$$\n",
    "\\Psi(y):=\\frac{ \\left( e^{y}-2 - \\log(e^{y}-1) \\right) (e^{y}-1)  }\n",
    "{ 2y + 1 - e^{y} + (e^{y}-1) (2y - 1- \\log(e^{y}-1) ) }.\n",
    "$$\n",
    "and where we have put \n",
    "$$\n",
    "y=L\\left(r(u(\\beta) \\right)\n",
    "$$\n",
    "(see below for the expressions of functions $r,u$)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "beta as a function of y:\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\left(e^{y} - 1\\right) \\left(e^{y} - \\log{\\left(e^{y} - 1 \\right)} - 2\\right)}{2 y + \\left(e^{y} - 1\\right) \\left(2 y - \\log{\\left(e^{y} - 1 \\right)} - 1\\right) - e^{y} + 1}$"
      ],
      "text/plain": [
       "        ⎛ y    ⎞ ⎛ y      ⎛ y    ⎞    ⎞        \n",
       "        ⎝ℯ  - 1⎠⋅⎝ℯ  - log⎝ℯ  - 1⎠ - 2⎠        \n",
       "───────────────────────────────────────────────\n",
       "      ⎛ y    ⎞ ⎛         ⎛ y    ⎞    ⎞    y    \n",
       "2⋅y + ⎝ℯ  - 1⎠⋅⎝2⋅y - log⎝ℯ  - 1⎠ - 1⎠ - ℯ  + 1"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We observe that beta is decreasing:\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAEICAYAAABPgw/pAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAAArjElEQVR4nO3deXxU9b3G8c83C2EJhC1sYV9kUxYJICio1VYRFVRUwLorxYqV7rTXeturvbZae3EBEalaV6QuFBdwoUWQTYICshORJaxhJ2wh8L1/zGhjTGACSc5k8rxfr3mZmfPLnIcxPJz8Zs7vmLsjIiLlX1zQAUREpGSo0EVEYoQKXUQkRqjQRURihApdRCRGqNBFRGKECl2+YWbrzOzioHOUFTOrYmZvm9leM/tHGe97mZldUMb7NDN7zsx2m9mnZblvKRsJQQeQ2GBm64A73P2joLMUwyCgPlDH3fNKaydm9jyQ5e73ff2Yu3csrf2dwHnA94HG7n4ggP1LKdMRulRkzYDVpVnmUaYZsE5lHrtU6FJQdzNbHv61/Dkzq/z1BjO73MwWmdkeM5tjZp3Cj78INAXeNrMcM/tV+PF/mNnW8JTGTDMr8qjUzG41sxVmtt/M1prZj/Jtq2tm74T3u8vMZplZoT+7ZvaYmW00s31mttDM+hQx7g/A/cD14cy3m9nvzeylfGOam5mbWUL4/gwze8DMZodzfmBmdfONPy/8uuwJZ7jFzIYBNwC/Cu/n7fDYb6a3zCzJzEab2ebwbbSZJYW3XWBmWWb2czPbbmZbzOzWE7yOjcxsSvh1yjSzO8OP3w5MAHqFc/yhwPclhb/nrHyP1TOzQ2aWWtT+JMq4u2664e4A64ClQBOgNjAbeDC87WxgO9ATiAduDo9Pyve9Fxd4vtuA6kASMBpYdIJ99wdaAQacDxwEzg5vewgYBySGb30AK+J5fgjUITSd+HNgK1C5iLG/B146wf3mgAMJ4fszgC+BM4Aq4ft/Cm9rCuwHhoQz1gG6hLc9//XrWOC1vjj89f8A84B6QCowB3ggvO0CIC88JhG4LPza1Criz/QxMBaoDHQBsoGLwttuAT45wf+DscCf892/F3g76J9L3SK/6QhdCnrS3Te6+y7gj4QKCuBO4Gl3n+/ux9z978AR4Jyinsjdn3X3/e5+hFBZdjazlCLGvuvuX3rIx8AHhIob4CjQEGjm7kfdfZaHG6eQ53nJ3Xe6e567P0roH5O2xX0RTuA5d1/t7oeASYRKE0JH4R+5+6vhjDvdfVGEz3kD8D/uvt3ds4E/ADfm2340vP2ou78H5FDIn8nMmhCaJ/+1ux8O739Cgec6kb8DQ/P99nMj8GKE3ytRQIUuBW3M9/V6oFH462bAz8PTCXvMbA+hI/lGFMLM4s3sT2b2pZntI3REClC3iPH9zGxe+Nf+PYSORL8e+wiQCXwQno4ZVVT48NTEivA0zx4gpah9nqKt+b4+CCSHv25C6Oj9VDQi9Fp/Lf/rDrDTvz3Pn3+/BZ9nl7vvL/BcaZGEcPf5wAHgfDNrB7QGpkTyvRIdVOhSUJN8XzcFNoe/3gj80d1r5rtVdfdXw9sLHjEPBQYAFxMq1ebhx63gDsPzxW8AfwHqu3tN4L2vx4aP8n/u7i2BK4CfmdlFhTxPH+DXwHWEpiRqAnsL22cRDgBV891vEOH3Qej1aVXEtpMtabqZ0D+YX8v/uhfHZqC2mVUv8FybivEcfyc0bXUj8Lq7Hz6FHBIQFboUdLeZNTaz2sBvgdfCjz8DDDeznuHPM1czs/75ymMb0DLf81QnNCWzk1BJ/u8J9lmJ0NRINpBnZv2AH3y9MfxmbGszM2AfcCx8K6g6ofnmbCDBzO4HahTjz74I6GtmTcNTQ78pxve+DFxsZteZWYKZ1TGzLuFtBV+bgl4F7jOz1PCbrPcDL51gfKHcfSOh+feHzKyyhd60vj2cLVIvAlcRKvUXiptBgqVCl4JeITR/vTZ8exDA3TMIzaM/CewmNAVyS77ve4hQKe0xs18QKoP1hI4OlxN6069Q4SmCnxCak95N6Og+/6/6bYCPCM0dzwXGuvuMQp7qfWAqsDq878N8ewrphNz9Q0L/gC0BFgLvFON7NxCaJvo5sIvQPw6dw5v/BnQIvzaTC/n2B4GM8H6/AD4LP3YqhhD6bWgz8Bbw3+E/V0TcPSu8fwdmnWIGCYgV8d6SiFRQZvYssNnznQgl5YPOFBWRb5hZc+BqoGvAUeQUaMpFRAAwswcInYfwiLt/FXQeKT5NuYiIxAgdoYuIxIjA5tDr1q3rzZs3D2r3IiLl0sKFC3e4e6Hr6wRW6M2bNycjIyOo3YuIlEtmtr6obZpyERGJEREVupldamarwstxfmcdDTNLsdCVXxZb6EosRS7vKSIipeOkhW5m8cAYoB/QARhiZh0KDLsbWO7unQkt9/momVUq4awiInICkRyh9wAy3X2tu+cCEwktupSfA9XDa20kEzr1uaJcBUZEJCpEUuhpfHs9jCy+uxznk0B7QutHfAHc6+7HCz6RmQ0zswwzy8jOzj7FyCIiUphICr2wpUcLno10CaHFiBoRWvD/STP7zip37j7e3dPdPT01VVe1EhEpSZEUehbfXiO7Md9dq/lW4M3w1WYyga+AdiUTUUREIhFJoS8A2phZi/AbnYP57lVMNgAXAZhZfUKXx1pbkkG/tjY7hz+8vYyjx74zoyMiUqGdtNDDl74aQWit6RXAJHdfZmbDzWx4eNgDQG8z+wKYTuiahjtKI/C6nQd4bvY63l58Khd0ERGJXRGdKRq+MO17BR4bl+/rzeS7wkxpurBtPdrWr864j79kYJc04uIivbqYiEhsK3dnipoZwy9oyeptOfx71fag44iIRI1yV+gAl3dqRFrNKoz7+FQvsi4iEnvKZaEnxsdxZ58WLFi3m4x1u4KOIyISFcploQNc170Jtaom6ihdRCSs3BZ61UoJ3Ny7OR+t2M7qbfuDjiMiErhyW+gAN/dqTpXEeB2li4hQzgu9VrVKDO7RhCmLNrNpz6Gg44iIBKpcFzrAHX1aAjBuho7SRaRiK/eFnlazCkN6NOXl+etZumlv0HFERAJT7gsd4BeXtKV2tUrcN3kpx48XXAhSRKRiiIlCT6mSyH/1b8+ijXt4dcGGoOOIiAQiJgodYGCXNM5pWZuHp61iR86RoOOIiJS5mCl0M+PBgWdyMDePh95bGXQcEZEyFzOFDtC6XnXu7NOSNz7LYv7anUHHEREpUzFV6AD3fK8NjWtV4b7JSzmSdyzoOCIiZSbmCr1KpXgeGHAma7bn8OgHq4OOIyJSZiIqdDO71MxWmVmmmY0qZPsvzWxR+LbUzI6ZWe2SjxuZC9vV48ZzmjF+5lpmrckOKoaISJk6aaGbWTwwBugHdACGmFmH/GPc/RF37+LuXYDfAB+7e6Dr2v5X//a0qZfMzyYtZqc+9SIiFUAkR+g9gEx3X+vuucBEYMAJxg8BXi2JcKejcmI8jw/pyt5DR/nV60tw1wlHIhLbIin0NGBjvvtZ4ce+w8yqApcCbxSxfZiZZZhZRnZ26U+FtG9Yg9/0a8f0ldt5cd76Ut+fiEiQIin0wq7CXNTh7hXA7KKmW9x9vLunu3t6ampqpBlPyy29m3NB21QefHcFq7Zq3XQRiV2RFHoW0CTf/cbA5iLGDiYKplvyMzP+cm1nalRO5K6XFrLv8NGgI4mIlIpICn0B0MbMWphZJUKlPaXgIDNLAc4H/lmyEU9f3eQkxgztyoZdB/npxEVawEtEYtJJC93d84ARwPvACmCSuy8zs+FmNjzf0KuAD9z9QOlEPT09W9bhd5d3YPrK7Tw2fU3QcURESlxCJIPc/T3gvQKPjStw/3ng+ZIKVhpu6tWMLzbt5bHpa+jYqAY/6Ngg6EgiIiUm5s4UPZGvF/Dq1DiFn01aTOb2nKAjiYiUmApV6BD6fPq4H3ajcmIcw17IYO9BvUkqIrGhwhU6QKOaVRh7Qzc27j7Ij17KIDfveNCRREROW4UsdIAeLWrzyKDOzFu7i1Fv6ExSESn/InpTNFYN7JrGhl0H+euHq2lapyojLz4j6EgiIqesQhc6wD3fa82GXQcZ/dEaGteqyqBujYOOJCJySip8oZsZ/3vVWWzZe4jfvLmERimV6d26btCxRESKrcLOoedXKSGOsTd0o0Xdagx7cSFfZO0NOpKISLGp0MNSqiTywm09SamSyM3PfcqX2fqMuoiULyr0fBqkVOalO3piwE1/+5Qtew8FHUlEJGIq9AJa1K3G32/rwd5DR7nxb5+y+0Bu0JFERCKiQi/EmWkpPHNTOht2HeSW5xewX0vuikg5oEIvQq9WdXhySFeWbtrL7c9ncDA3L+hIIiInpEI/gR90bMDo67uQsX4Xd/w9g8NHjwUdSUSkSCr0k7iicyMeGdSZuWt3MvylhRzJU6mLSHRSoUfgmm6N+ePAs5ixKpsRr3zO0WNazEtEok9EhW5ml5rZKjPLNLNRRYy5wMwWmdkyM/u4ZGMGb2jPpvz+ig58uHwbP3lVpS4i0eekhW5m8cAYoB/QARhiZh0KjKkJjAWudPeOwLUlHzV4t5zbgvv6t2fq0q3coyN1EYkykRyh9wAy3X2tu+cCE4EBBcYMBd509w0A7r69ZGNGjzv6tOR3l3dg2rKtjHjlM62lLiJRI5JCTwM25rufFX4svzOAWmY2w8wWmtlNhT2RmQ0zswwzy8jOzj61xFHg9vNa8PsrOvD+sm3crVIXkSgRSaFbIY8VvBpEAtAN6A9cAvzOzL6zuLi7j3f3dHdPT01NLXbYaHLLuS34nwEd+XD5Nn788kJ9pFFEAhdJoWcBTfLdbwxsLmTMNHc/4O47gJlA55KJGL1u6tWcBwaeyUcrtnPnCxkcylWpi0hwIin0BUAbM2thZpWAwcCUAmP+CfQxswQzqwr0BFaUbNTodOM5zXh4UCdmZ+7g5uc+JeeIzigVkWCctNDdPQ8YAbxPqKQnufsyMxtuZsPDY1YA04AlwKfABHdfWnqxo8t16U0YPbgrC9fv5oYJ89l7UGu/iEjZs6Aujpyenu4ZGRmB7Lu0fLBsKyNe+ZzW9ZJ58fYe1ElOCjqSiMQYM1vo7umFbdOZoiXoBx0b8MzN6azdkcO1T89l8x6tpy4iZUeFXsLOPyOVF2/vSfb+Iwx6ag5rdeUjESkjKvRS0L15bSYOO4fcY8e5dtxclm7SNUpFpPSp0EtJx0YpTPpRLyonxjNk/Dw+/WpX0JFEJMap0EtRy9RkXr+rF/VqJHHj3+bz4fJtQUcSkRimQi9lDVOq8I/hvWnXsAY/ejGD1xZsCDqSiMQoFXoZqF2tEq/c0ZPz2qTy6ze+YMy/Mwnq46IiErtU6GWkWlICE25KZ2CXRjzy/ir+8PZyjh9XqYtIyUkIOkBFUikhjr9e14U6yUn87ZOvyM45wqPXdqZyYnzQ0UQkBqjQy1hcnHFf//bUq57EQ1NXkr3/CM/cmE5K1cSgo4lIOacplwCYGT86vxWPDe7C5xt2c+3Tc3RWqYicNhV6gAZ0SePvt/Zgy57DXD12Diu27As6koiUYyr0gPVuXZdJw3sBcN24uXyyZkfAiUSkvFKhR4H2DWvw5o97k1arCrc89yn/yNh48m8SESlAhR4lGtWswqThvejVqg6/fH0Jf/1wtT6rLiLFokKPIjUqJ/LsLd25tltjHp++hp9PWqwLUItIxPSxxSiTGB/Hw4M60bR2VR79cDWb9hzi6Ru7UbNqpaCjiUiUi+gI3cwuNbNVZpZpZqMK2X6Bme01s0Xh2/0lH7XiMDPuuahN+GONe7h67BzW7TgQdCwRiXInLXQziwfGAP2ADsAQM+tQyNBZ7t4lfPufEs5ZIQ3oksbLd/Zk98FcBo6drSV4ReSEIjlC7wFkuvtad88FJgIDSjeWfK1789pMvvtcalerxA8nzOetz7OCjiQiUSqSQk8D8n+OLiv8WEG9zGyxmU01s46FPZGZDTOzDDPLyM7OPoW4FVOzOtV4665zObtZTX762mL+8v4qLewlIt8RSaFbIY8VbJPPgGbu3hl4Aphc2BO5+3h3T3f39NTU1GIFrehSqibywm09Gdy9CU/+O5MRr37GodxjQccSkSgSSaFnAU3y3W8MbM4/wN33uXtO+Ov3gEQzq1tiKQUIrdb40NVncV//9kxdupXrx89l277DQccSkSgRSaEvANqYWQszqwQMBqbkH2BmDczMwl/3CD/vzpIOK6FPwNzRpyXP3JjOl9tzuPLJT/giSxehFpEICt3d84ARwPvACmCSuy8zs+FmNjw8bBCw1MwWA48Dg12nOZaqizvU5/W7epMQF8e1T8/h3SVbgo4kIgGzoHo3PT3dMzIyAtl3LNmRc4ThLy4kY/1u7r2oDfde1Ia4uMLe9hCRWGBmC909vbBtOvW/nKubnMTLd/bk2m6NeWz6Gka8+hkHc/OCjiUiAdCp/zEgKSGehwd1om2D6vzveytYt+Mgz9ycTlrNKkFHE5EypCP0GPH1m6V/u6U7G3cf5MonPtGZpSIVjAo9xlzYth6T7z6XlCqJ3DBhHq/M3xB0JBEpIyr0GNQqNZm37j6X3q3q8tu3vuB3k5dy9JiW4RWJdSr0GJVSJbS2+o/6tuTFeeu5YcJ8duQcCTqWiJQiFXoMi48zfnNZe0Zf34XFG/dw5RM6CUkklqnQK4CBXdN4467eAAwaN4fJn28KOJGIlAYVegVxZloKU+45j85NajLytUU8+M5y8jSvLhJTVOgVSN3kJF6+oyc392rGhE++4qZnP2Wn5tVFYoYKvYJJjI/jDwPO5C/XdiZj/W6ufHK25tVFYoQKvYIa1K0xbwwPzatfM24Ory/UlZBEyjsVegV2VuMUpow4l25Na/GLfyzm/n8uJTdP8+oi5ZUKvYKrk5zEi7f3YFjflrwwdz1Dnpmni2aIlFMqdCEhPo7fXtaeJ4d2ZcWWffR//BPmr9X1SUTKGxW6fOPyTo2YfPe51KicwNAJ85kway26TolI+RFRoZvZpWa2yswyzWzUCcZ1N7NjZjao5CJKWTqjfnUmjziXi9rV48F3VzDi1c/JOaL11UXKg5MWupnFA2OAfkAHYIiZdShi3J8JXapOyrEalRN5+sZujOrXjqlfbGHgmNlkbt8fdCwROYlIjtB7AJnuvtbdc4GJwIBCxt0DvAFsL8F8EhAzY/j5rXjp9p7sPpDLgCdn886SzUHHEpETiKTQ04CN+e5nhR/7hpmlAVcB4070RGY2zMwyzCwjOzu7uFklAL1b1+Xdn/ShbYPqjHjlc/7w9jJ9tFEkSkVS6IVdcbjgO2WjgV+7+7ETPZG7j3f3dHdPT01NjTCiBK1BSmUmDuvFrec257nZ6xg8fi5b9h4KOpaIFBBJoWcBTfLdbwwU/N07HZhoZuuAQcBYMxtYEgElOlRKiOO/r+jIk0O7smrrfvo//gmz1ui3LJFoEkmhLwDamFkLM6sEDAam5B/g7i3cvbm7NwdeB37s7pNLOqwE7/JOjZhyz3nUTa7ETc9+yuiPVnPsuD7aKBINTlro7p4HjCD06ZUVwCR3X2Zmw81seGkHlOjTKjWZyXefy1Vd0hj90Rpuee5TXQ1JJApYUCeOpKene0ZGRiD7lpLh7ry2YCP3T1lGraqJPDHkbHq0qB10LJGYZmYL3T29sG06U1ROmZkxuEdT3vpxb6okxjPkmXmM+/hLjmsKRiQQKnQ5bR0bpfD2PedxScf6/GnqSu54IYPdB3KDjiVS4ajQpURUr5zImKFn84crO/LJmh30f3wWC9fvCjqWSIWiQpcSY2bc3Ls5r9/Vi/h447qn5/G0pmBEyowKXUpcp8Y1eeeePvygQ30emrqS2/++gF2aghEpdSp0KRUpVRIZe0NoCmZ25k4ue2yW1lgXKWUqdCk1X0/BvPnj3lROjGPIM/N4YvoanYgkUkpU6FLqzkxL4Z2f9OHyTo149MPV3PTsfLbrMnciJU6FLmUiOSmBxwZ34c/XnMXC9bvp99gsZqzSSssiJUmFLmXGzLi+e1PeHnEedZOTuOW5Bfzveyu0HK9ICVGhS5lrU786/xxxLj88pynjZ67l2nFzWL/zQNCxRMo9FboEonJiPA8OPIunbjibr3YcoP/jnzD5801BxxIp11ToEqh+ZzVk6si+tG9YnZGvLeJnkxbpotQip0iFLoFLq1mFV+88h5EXt2Hy55u4/PFZLN64J+hYIuWOCl2iQkJ8HCMvPoOJw3qRm3eca56aw1MztGyASHGo0CWq9GhRm6n39uUHHevz52kruWHCfF2/VCRCERW6mV1qZqvMLNPMRhWyfYCZLTGzRWaWYWbnlXxUqShSqoZWbnz4mk4s2riHS0fPYtrSLUHHEol6Jy10M4sHxgD9gA7AEDPrUGDYdKCzu3cBbgMmlHBOqWDMjOu6N+Hdn5xH09pVGf7SZ4x6YwkH9IapSJEiOULvAWS6+1p3zwUmAgPyD3D3HP/PteyqAZr4lBLRMjWZN+7qzfDzW/Faxkb6Pz6LRXrDVKRQkRR6GrAx3/2s8GPfYmZXmdlK4F1CR+nfYWbDwlMyGdnZ2aeSVyqgSglxjOrXjlfuOOebN0y1yJfId0VS6FbIY9/5m+Tub7l7O2Ag8EBhT+Tu49093d3TU1NTixVUpFerOky9ty+XndWQRz9czfVPz2XDzoNBxxKJGpEUehbQJN/9xsDmoga7+0yglZnVPc1sIt+RUjWRJ4Z0ZfT1XVi1bT/9HpvJpIyN/GfGT6TiiqTQFwBtzKyFmVUCBgNT8g8ws9ZmZuGvzwYqAbqagZSagV3TmDayL2c1TuFXry9h+EsL2ZlzJOhYIoE6aaG7ex4wAngfWAFMcvdlZjbczIaHh10DLDWzRYQ+EXO965BJSllazSq8csc5/Ndl7fn3ymwuGT2Lf63cFnQskcBYUL2bnp7uGRkZgexbYs/KrfsYOXERK7fuZ0iPJtzXvwPVkhKCjiVS4sxsobunF7ZNZ4pKTGjXoAb/HHEuw89vxcQFG+n32CwWrNsVdCyRMqVCl5iRlBDPqH7tmPSjXgBc9/RcHpq6gsNHjwWcTKRsqNAl5nRvXpv37u3D4O5NefrjtVz55Cd8kbU36FgipU6FLjEpOSmBh64+i+du7c7eQ0e5auxs/u/D1Rw9psvdSexSoUtMu7BtPT4YeT5XdG7EY9PXcNXY2azauj/oWCKlQoUuMS+laiL/d30Xxv3wbLbsOcwVT3zCmH9nkqejdYkxKnSpMC49syEf/LQv3+9Qn0feX8U1T81hzTYdrUvsUKFLhVInOYkxN5zNmKFns3H3Ifo//gljZ+hoXWKDCl0qpP6dQkfrF3eox8PTVnH1U3M0ty7lngpdKqy6yUmMvaEbY4aezabdh7j8iVk8Pn2NPgkj5ZYKXSq8r4/WLz2zIX/9cDVXPjmbpZv0uXUpf1ToIoTm1p8Y0pWnb+zGjpwjDBgzmz9PW6mzTKVcUaGL5HNJxwZ89NPzubprGk/N+JLLtCaMlCMqdJECUqom8si1nXnx9h7kHjvOtePm8rvJS9l/+GjQ0UROSIUuUoQ+bVJ5f2Rfbj23OS/NX8/3/zqTD5drvXWJXip0kROolpTAf1/RkTfv6k3Nqonc+UIGd7/8Gdv3Hw46msh3RFToZnapma0ys0wzG1XI9hvMbEn4NsfMOpd8VJHgdG1ai7fvOY9fXtKWD1ds4+JHP+bVTzdw/LguzCXR46SFbmbxhC4r1w/oAAwxsw4Fhn0FnO/unYAHgPElHVQkaInxcdx9YWum3duH9g1r8Js3v+D68XO1fIBEjUiO0HsAme6+1t1zgYnAgPwD3H2Ou+8O350HNC7ZmCLRo2VqMhOHncPDgzqxZnsOlz0+i0c/WKWPOErgIin0NGBjvvtZ4ceKcjswtbANZjbMzDLMLCM7OzvylCJRxsy4Lr0J0392Pld0asQT/8rk0tEzmbVGP9cSnEgK3Qp5rNCJQzO7kFCh/7qw7e4+3t3T3T09NTU18pQiUapOchJ/vb4LL93eEzPjxr99yj2vfs72fXrTVMpeJIWeBTTJd78xsLngIDPrBEwABrj7zpKJJ1I+nNemLlPv7cPIi9vw/rKtXPToxzw/+yuO6U1TKUORFPoCoI2ZtTCzSsBgYEr+AWbWFHgTuNHdV5d8TJHoVzkxnpEXn8H7I/vSpWlNfv/2cq588hM+27D75N8sUgJOWujungeMAN4HVgCT3H2ZmQ03s+HhYfcDdYCxZrbIzDJKLbFIlGtRtxov3NaDJ4d2ZUfOEa4eO4dRbyxh14HcoKNJjDP3YH4lTE9P94wM9b7EtpwjeTw+fQ3PfvIVyZUT+NUl7bi+exPi4wp7a0rk5MxsobunF7ZNZ4qKlKLkpAR+e1l73ru3D23rV+e3b33BwDGzWbhe0zBS8lToImXgjPrVmTjsHB4b3IXt+w9zzVNz+PmkxVpCQEqUCl2kjJgZA7qk8a+fX8BdF7RiyuJNXPSXj3lm5lpy83SVJDl9KnSRMlYtKYFfX9qO90f2Jb15Lf743gouGT2Tf63USo5yelToIgFpmZrMc7f24Llbu2MGtz2fwc3Pfkrm9pygo0k5pUIXCdiFbesx7d6+3Ne/PZ+t380lo2fy3/9cym59zFGKSYUuEgUqJcRxR5+WzPjlBQzp0YQX563n/Ef+zYRZml+XyKnQRaJIneQkHhx4FtNG9qVL01o8+O4KfvB/HzNt6RaCOmdEyg8VukgUOqN+dV64rQfP39qdxPg4hr/0GdeOm6tlBOSEVOgiUeyCtvWYem8fHrr6LNbtPMjVY+fw45cXsm7HgaCjSRTSqf8i5cSBI3mMn7mW8TPXcvTYcYb2bMo932tDavWkoKNJGTrRqf8qdJFyZvu+wzw2fQ0TF2wkKSGOO/u05M6+LUlOSgg6mpQBFbpIDFqbncOjH6zm3S+2UKdaJX58YWtu6NmUyonxQUeTUqRCF4lhizfu4eH3VzI7cycNUypz70VtGNStMQnxeossFmm1RZEY1rlJTV6+4xxeuaMnDVIqM+rNL/j+/83kn4s26YpJFYwKXSRG9G5dlzfv6s2Em9JJSojj3omLuGT0TN5ZspnjKvYKQYUuEkPMjIs71Oe9n/RhzNCzMWDEK5/T77FZTFu6RcUe4yIqdDO71MxWmVmmmY0qZHs7M5trZkfM7BclH1NEiiMuzujfqSHTRvblscFdOHrsOMNf+ozLHp/Fu0tU7LHqpG+Kmlk8sBr4PpBF6KLRQ9x9eb4x9YBmwEBgt7v/5WQ71puiImUn79hx3lmyhSf+tYYvsw/Qpl4yI77Xmss7NdLl8MqZ031TtAeQ6e5r3T0XmAgMyD/A3be7+wLg6GmnFZESlxAfx8CuaXzw0/N5YkhXzODeiYu46NEZTPx0A0fyjgUdUUpAJIWeBmzMdz8r/FixmdkwM8sws4zs7OxTeQoROQ3xccYVnRsx7d6+PHXD2VSvnMioN7/g/Idn8LdPvuJgbl7QEeU0RFLohf0+dkoTcO4+3t3T3T09NTX1VJ5CREpAXJzR76yGTBlxLi/c1oNmdarywDvLOfdP/+KvH65mZ86RoCPKKYjkXOEsoEm++42BzaUTR0TKkpnR94xU+p6RysL1u3hqxloen76Gpz/+kuvSm3BHnxY0q1Mt6JgSoUgKfQHQxsxaAJuAwcDQUk0lImWuW7PaTLi5Npnb9/PMzK94bcFGXp6/nh90aMAdfVrQrVktzPQGajSL6NR/M7sMGA3EA8+6+x/NbDiAu48zswZABlADOA7kAB3cfV9Rz6lPuYhEt+37DvPcnHW8Mn8Dew8dpXPjFG47rwWXndWQRC0rEBit5SIip+xgbh5vfLaJ5z75irU7DtCgRmVu6NmUIT2bUjdZS/eWNRW6iJy248edGau389zsdcxas4NK8XH079SQm3o1o0uTmpqOKSMnKnQtoCwiEYmLM77Xrj7fa1efL7NzeHHuel5fmMVbn2/izLQaDO3RjAFdGlFN67IHRkfoInLKco7k8dZnWbw8fwMrt+4nOSmBgV0bMbRHMzo0qhF0vJikKRcRKVXuzmcb9vDy/PW8s2QLuXnHOSstheu6N+HKzo1IqZIYdMSYoUIXkTKz52Aukz/fxGsZWazYso+khDj6ndmAQd2a0KtVHa0dc5pU6CJS5tydpZv2MSljI5MXbWL/4Tzq10hiYNc0ru7amLYNqgcdsVxSoYtIoA4fPcb0Fdt56/MsZqzKJu+4075hDa7s3IgrOjekca2qQUcsN1ToIhI1duYcYcrizfxz0WYWbdwDwNlNa3Jl50b0O6sh9WtUDjZglFOhi0hU2rjrIFMWb+btxZtZuXU/AN2a1aLfmQ24pGMDmtTWkXtBKnQRiXqZ2/cz9YutTF26leVbQquGdGxUg4vb1+fi9vU5M62GTl5ChS4i5cz6nQeYtnQrHy7fxsINu3GHBjUq87329biwbT16tapDcgU9gUmFLiLl1s6cI/x7VTYfLd/GzDXZHMw9RmK80a1ZLc4/ox592tSlQ8MaxFWQj0Oq0EUkJhzJO8bC9bv5eHU2H6/K/mbevWbVRM5pUYferevQq2UdWtdLjtnpGRW6iMSkbfsOM+fLHczJ3MmcL3eyac8hAGpVTSS9eW3Sm9UivXltzkyrQVJCfMBpS4YKXURinruzcdch5q7dQca63WSs381XOw4AUCk+jvaNatC5cQqdG9ekc5MUWtRNLpdnrarQRaRCyt5/hIx1u1i0cQ+Ls/bwRdZeDuQeA6ByYhxtG9SgQ8PqdGhYgzPqV6d1vWTqRPka76dd6GZ2KfAYoSsWTXD3PxXYbuHtlwEHgVvc/bMTPacKXUTK2rHjzpfZOSzJ2suKLftYvnkfK7buY8/Bo9+MqVU1kdb1kmmVmkzTOlVpWvs/t5QqiYHPzZ/WeuhmFg+MAb5P6ILRC8xsirsvzzesH9AmfOsJPBX+r4hI1IiPM86oX50z6v9nHRl3Z8vew6zetp/M7Tl8mZ1D5vYcPly+jZ0Hcr/1/dUqxVM/pTINUypTv0boVqdaJWpXq0StapWoU60SNSonUi0pgeqVE0hKiCvTfwAi+SBnDyDT3dcCmNlEYACQv9AHAC946HB/npnVNLOG7r6lxBOLiJQgM6NRzSo0qlmFC9rW+9a2nCN5bNx1kA27DrJh50E27z3E1r2H2brvMPO+3Mm2/Uc4drzoWY74OKNqpXgqxceRGB9HYoKRGB/HkO5NubNvyxL/s0RS6GnAxnz3s/ju0XdhY9KAbxW6mQ0DhgE0bdq0uFlFRMpUclIC7RvWoH3Dwi/W4e7sO5THroO57DpwhF0HjrL/8FEOHMlj/5E8DhzJ42DuMY4eO87RPOfosePkHjtOavXSmaePpNAL+32h4D9JkYzB3ccD4yE0hx7BvkVEopaZkVI1kZSqibSoWy3oOMRFMCYLaJLvfmNg8ymMERGRUhRJoS8A2phZCzOrBAwGphQYMwW4yULOAfZq/lxEpGyddMrF3fPMbATwPqGPLT7r7svMbHh4+zjgPUIfWcwk9LHFW0svsoiIFCai5crc/T1CpZ3/sXH5vnbg7pKNJiIixRHJlIuIiJQDKnQRkRihQhcRiREqdBGRGBHYaotmlg2sj3B4XWBHKcYpDeUtc3nLC8pcVspb5vKWF4qXuZm7pxa2IbBCLw4zyyhqdbFoVd4yl7e8oMxlpbxlLm95oeQya8pFRCRGqNBFRGJEeSn08UEHOAXlLXN5ywvKXFbKW+bylhdKKHO5mEMXEZGTKy9H6CIichIqdBGRGBFVhW5ml5rZKjPLNLNRhWw3M3s8vH2JmZ0dRM58eU6Wt52ZzTWzI2b2iyAyFhRB5hvCr+0SM5tjZp2DyFkg08kyDwjnXWRmGWZ2XhA5C2Q6YeZ847qb2TEzG1SW+QrJcbLX+AIz2xt+jReZ2f1B5CyQ6aSvcTj3IjNbZmYfl3XGQvKc7HX+Zb7XeGn4Z6N2xDtw96i4EVqa90ugJVAJWAx0KDDmMmAqoSsknQPMj/K89YDuwB+BX5ST17g3UCv8db8gX+NiZE7mP+8HdQJWRnvmfOP+RWgl00HRnBe4AHgnyNf1FDLXJHTt46bh+/WiPXOB8VcA/yrOPqLpCP2bi1G7ey7w9cWo8/vmYtTuPg+oaWYNyzpo2Enzuvt2d18AHA0iYCEiyTzH3XeH784jdPWpIEWSOcfDfwOAahRy+cMyFsnPMsA9wBvA9rIMV4hI80aTSDIPBd509w0Q+vtYxhkLKu7rPAR4tTg7iKZCL+pC08UdU1aiKUukipv5dkK/EQUposxmdpWZrQTeBW4ro2xFOWlmM0sDrgLGEbxIfy56mdliM5tqZh3LJlqRIsl8BlDLzGaY2UIzu6nM0hUu4r9/ZlYVuJTQP/gRi+gCF2WkxC5GXUaiKUukIs5sZhcSKvSg56MjvQD5W8BbZtYXeAC4uLSDnUAkmUcDv3b3Y2aFDS9TkeT9jNAaIjlmdhkwGWhT2sFOIJLMCUA34CKgCjDXzOa5++rSDleE4nTGFcBsd99VnB1EU6GXt4tRR1OWSEWU2cw6AROAfu6+s4yyFaVYr7O7zzSzVmZW192DWqApkszpwMRwmdcFLjOzPHefXCYJv+2ked19X76v3zOzseXgNc4Cdrj7AeCAmc0EOgNBFXpxfpYHU8zpFiCq3hRNANYCLfjPGwYdC4zpz7ffFP00mvPmG/t7ouNN0Uhe46aErg3bO+i8xcjcmv+8KXo2sOnr+9GaucD45wn2TdFIXuMG+V7jHsCGaH+NgfbA9PDYqsBS4MxozhwelwLsAqoVdx9Rc4Tu5exi1JHkNbMGQAZQAzhuZiMJvau9r6jnDTozcD9QBxgbPnrM8wBXrosw8zXATWZ2FDgEXO/hvxlRnDlqRJh3EHCXmeUReo0HR/tr7O4rzGwasAQ4Dkxw96XRnDk89CrgAw/9ZlEsOvVfRCRGRNOnXERE5DSo0EVEYoQKXUQkRqjQRURihApdRCRGqNBFRGKECl1EJEb8P9nKB0QnW77UAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "var('y')\n",
    "def Psi(y):    \n",
    "    A=(sp.exp(y)-2-sp.log(sp.exp(y)-1))*(sp.exp(y)-1)\n",
    "    B=2*y+1-sp.exp(y)+(sp.exp(y)-1)*(2*y-1-sp.log(sp.exp(y)-1))\n",
    "    return A/B\n",
    "\n",
    "print('beta as a function of y:')\n",
    "display(Psi(y))\n",
    "\n",
    "print('We observe that beta is decreasing:')\n",
    "Y=np.arange(0.01,np.log(2),0.01)\n",
    "Beeeeeeeta=[Psi(y) for y in Y]\n",
    "plt.plot(Y,Beeeeeeeta)\n",
    "plt.title('beta as a function of y')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In Sec.4 of the paper it is then proved that $C_\\beta$ can be written as\n",
    "$$\n",
    "C_\\beta= \\frac{2\\log(2)-1}{r(u(\\beta)) u(\\beta)^{\\beta}}=  \\frac{2\\log(2)-1}{G(y)F(y)^{\\beta}}\n",
    "=  \\frac{2\\log(2)-1}{G(y)F(y)^{\\Psi(y)}}\n",
    "$$\n",
    "where\n",
    "\\begin{align*}\n",
    "F(y)&=\\frac{e^{y}-2 - \\log(e^{y}-1)}{2y + 1 - e^{y}}\\\\\n",
    "G(y)&= 2y + 1 - e^{y}.\n",
    "\\end{align*}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "C_beta as a function of y:\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\left(\\frac{e^{y} - \\log{\\left(e^{y} - 1 \\right)} - 2}{2 y - e^{y} + 1}\\right)^{- \\frac{\\left(e^{y} - 1\\right) \\left(e^{y} - \\log{\\left(e^{y} - 1 \\right)} - 2\\right)}{2 y + \\left(e^{y} - 1\\right) \\left(2 y - \\log{\\left(e^{y} - 1 \\right)} - 1\\right) - e^{y} + 1}} \\left(-1 + 2 \\log{\\left(2 \\right)}\\right)}{2 y - e^{y} + 1}$"
      ],
      "text/plain": [
       "                              ⎛ y    ⎞ ⎛ y      ⎛ y    ⎞    ⎞                 \n",
       "                             -⎝ℯ  - 1⎠⋅⎝ℯ  - log⎝ℯ  - 1⎠ - 2⎠                 \n",
       "                      ───────────────────────────────────────────────         \n",
       "                            ⎛ y    ⎞ ⎛         ⎛ y    ⎞    ⎞    y             \n",
       "                      2⋅y + ⎝ℯ  - 1⎠⋅⎝2⋅y - log⎝ℯ  - 1⎠ - 1⎠ - ℯ  + 1         \n",
       "⎛ y      ⎛ y    ⎞    ⎞                                                        \n",
       "⎜ℯ  - log⎝ℯ  - 1⎠ - 2⎟                                                        \n",
       "⎜────────────────────⎟                                               ⋅(-1 + 2⋅\n",
       "⎜           y        ⎟                                                        \n",
       "⎝    2⋅y - ℯ  + 1    ⎠                                                        \n",
       "──────────────────────────────────────────────────────────────────────────────\n",
       "                                            y                                 \n",
       "                                     2⋅y - ℯ  + 1                             \n",
       "\n",
       "       \n",
       "       \n",
       "       \n",
       "       \n",
       "       \n",
       "       \n",
       "       \n",
       "log(2))\n",
       "       \n",
       "       \n",
       "───────\n",
       "       \n",
       "       "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def F(y):\n",
    "    A=(sp.exp(y)-2-sp.log(sp.exp(y)-1))\n",
    "    B=2*y+1-sp.exp(y)   \n",
    "    return A/B\n",
    "\n",
    "def G(y):\n",
    "    B=2*y+1-sp.exp(y)  \n",
    "    return B\n",
    "\n",
    "def C_beta(y):\n",
    "    return (2*sp.log(2)-1)/(G(y)*(F(y)**Psi(y)))\n",
    "\n",
    "print('C_beta as a function of y:')\n",
    "display(C_beta(y))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Therefore we can plot $C_\\beta$ as a function of $y$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAEICAYAAABPgw/pAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAAArI0lEQVR4nO3dd3zV9b3H8dcnCQSSsELC3nsJFYKAoqg4QIs4K86rddHW1drWjtvWa3s7vNY6KsVRStUqVbROECsKKEMMCMgmhBVWJiQQQsb53j/OwRtzE3ISkvzOeD8fjzw443d+v/c5Ie/88v0tc84hIiLhL8brACIi0jBU6CIiEUKFLiISIVToIiIRQoUuIhIhVOgiIhFChS5BMbOHzOwlr3M0JTP7jpkdNLMjZta+CZf7MzN7vqmWV2m5V5jZnsD7Pb2ply+nToUehczsejNLD/zg7jez+WY2vhGXF3a/DMysGfAYcJFzLsk5l9dIyznXzLIqP+ac+61z7vbGWF4tHgXuDrzfLzxYvpwiFXqUMbMfAI8DvwU6Aj2AGcBUD2OFoo5AC2CD10GaUE+i6/1GHuecvqLkC2gDHAGuqcdrHwLmAv8EioDVwIhKz3cBXgdygB3AvYHHJwGlQFlg2WsDj98KbArMKxO46yTL7gt8BOQBucA/gLaVnn8Q2BuY1xZgYg3zuRT4AigE9gAP1TDdAOAo4AKZPwJ6Be7HVZpuEXB74PYtwKf413ILAp/B5ErTJgN/A/YFnn8TSASOAb7Aco4EPseHgJcqvfYy/EV7KLDMwZWe2wn8EFgHHA58f1rU8L5igP8EdgHZwAuB/xPxgWW7wPveXs1rnwb+WOWxd4D7vf5/ra9K3xOvA+irCb/Z/nItr1xKdXjtQ4FSvhpoFiiRHYHbMcAq4JdAc6BPoKQvrvTal6rM79JAURswASgGRtaw7H7AhYHiSQWWAI8HnhsYKOcugfu9gL41zOdc4LRA3uHAQeDyGqb9WoEHWehlwB1ALPCdQHlb4Pn3AmXbLvCZTaiUKauaz/qlwO0Tv1wuDLzux0AG0Dzw/E5gJf5fBMn4f0lOr+E9fTvw2j5AEvAG8GKl5x3Qr4bXnhF4PzGB+ymB71lHr/9f6+v/vjTkEl3aA7nOufJ6vn6Vc26uc64M//hyC2AsMBpIdc497Jwrdc5lAs8B02qakXPuPefcdue3GPgAOLuGaTOcc/92zh13zuUElj0h8HQF/qIfYmbNnHM7nXPba5jPIufcl845n3NuHfBKpfk0hF3OueeccxXA34HOQEcz6wxMxl+0Bc65ssB7Dsa1wHuB91+G/y+AlsCZlaZ50jm3zzmXj3+t+Rs1zOsG4DHnXKZz7gjwU2CamcXVFsI5txL/XwATAw9NAxY55w4G+T6kCajQo0sekBLMD3AN9py44ZzzAVn41wx7Al3M7NCJL+Bn+Mehq2Vmk81shZnlB6a/BP9aX3XTdjCzOWa218wKgZdOTOucywDux79Wmx2YrksN8xljZh+bWY6ZHQam17TMejpw4oZzrjhwMwnoDuQ75wrqMc8u+IdITszXh//70LW65eJfa04KZl6B23Gc5PtUxd+BGwO3bwReDPJ10kRU6NFlOVACXF7P13c/ccPMYoBu+P8M3wPscM61rfTVyjl3SWDyr53S08zi8Y+3P4r/T/a2wDz8wy/V+V1gHsOdc63xl8lX0zrnXnbOjcf/i8UBf6hhPi8DbwPdnXNtgJknWWZVRwP/JlR6rFOQr90DJJtZ22qeq+10p/vwvy8AzMzwfx/2BrnsGueFf4N4Of6hp2C8BEw1sxHAYPzbASSEqNCjiHPuMP5x7qfN7HIzSzCzZoG15UeCmMUoM7sysIZ/P3AcWIF/DLfQzB40s5ZmFmtmw8xsdOB1B4FegV8C4B9nj8e/AbXczCYDF51kua3wb7Q7ZGZdgR+deMLMBprZ+YFfEiX4NzJWnGQ++c65EjM7A7g+iPcMQGCoZy9wY+D9fRv/NoBgXrsfmA/MMLN2gc/8nMDTB4H2Ztamhpe/ClxqZhMDu1I+gP9zXxZs9kpeAb5vZr3NLAn/nk7/DHYIzjmXBXyOf838defcsXpkkEakQo8yzrnHgB/g39shB//a490Et7b1Fv4x3QLgJuDKwHhwBTAF/9jtDvx7ojyPfw8KgNcC/+aZ2WrnXBFwL/6yKsBfrG+fZLn/BYzEP4b7Hv6NeSfEA78PLPMA0AH/cE91vgs8bGZF+H+xvRrEe67sDvy/TPKAodStVG/Cv9F0M/49TO4HcM5txl+0mYHhqq8NFznntuD/i+Qp/O9xCjDFOVdax+wAs/CX8RL836cS4J46zuPv+Dcsa7glBJ3YAi8iUqvAXxYvAb0C4/kSQrSGLiJBCQz53Ac8rzIPTSp0+UrgFABHqvmqaQhDooSZDcZ/YFNn/EcaSwjSkIuISITQGrqISISo9QATM5sFfBPIds4NO8l0o/Hvwnatc25ubfNNSUlxvXr1qkNUERFZtWpVrnMutbrngjlicDbwZ/wn8qmWmcXiP5hjQbChevXqRXp6erCTi4gIYGa7anqu1iEX59wSIL+Wye7Bf+Rfdt2iiYhIQznlMfTAkXtX4D+MurZp7wxcWCE9JyfnVBctIiKVNMRG0ceBBwNHC56Uc+5Z51yacy4tNbXaISAREamn+p51r7I0YI7/nEGkAJeYWblz7s0GmLeIiATplAvdOdf7xG0zmw28qzIXEWl6wey2+Ar+q6qkBC5m+yv8V07BOVfruLmIiDSNYK5Ucl2wM3PO3XJKaUREpN4aYgxdJOz4fI7co8fZd6iE3KLjHC0t58jxco4eL+focf/2/dgYIzbGiDGjZbMY2iY0p21CM9olNCc5sTkdW7egeZwOtpbQoUKXiHa8vIJtB4+waX8hmw8UseVAEXsKitl/qITSilM7YWCMQZe2LemRnECP5AT6piYxpEtrhnZpTduE5g30DkSCp0KXiFJUUkb6rgJWbM9jRWYeG/YVUu7zn4CuRbMYBnZsxYhubZk0rAVd27akS5uWpLaKJ6lFHEnxcSTGx5HQLBYzqPA5KpzD54Pi0nIOHSvjUHEpBUfLyD9aSlZBMbvz/V8fbjrInM+/uuQqXdu2ZGiX1ozulczYPu0Z0qU1sTHBXu1OpH5U6BL2MnOOsGDDQT7YeIB1WYep8DmaxRqnd2/Hnef0YUiX1gzu3Jpe7RPrVKpxsfbVD0jL5rG0T4o/6fR5R46zcX8hG/YVsn7vYb7ce5gPNvov19kqPo60Xu04q18KFwzuSK+UxPq+XZEaeXb63LS0NKdzuUh9ZWQX8faafby/4QBbDx4BYHi3NkwYkMrYPu0Z2aMdLZvHepwSDhwu4bMdeXy2I58VmXlk5vivNd0nNZELBnfkgsEdGdWzndbeJWhmtso5l1btcyp0CRdHj5fz3rr9/DN9D6t2FRBjcEbvZC4e2omLhnaia9uWXkes1Z78YhZuOsjCzdmsyMyjrMLRsXU8U4Z3Yeo3ujKsa2sCB+mJVEuFLmEtI/sIf/10B2+v2cvR0gr6piZy7ejuXHF6N1JbnXwYJJQdOV7Ox5uzeXvtPhZtyaaswtE7JZErT+/KNWnd6dSmhdcRJQSp0CUspe/M55klmfx740Hi42KYMqIL00Z3Z1TPdhG3Fnu4uIz56/fz5pq9rMjMJzbGOG9gB64f050JAzpoSEa+okKXsOGcY/HWHJ76KINVuwpom9CMm8f14j/G9ax1o2Sk2JV3lDmf7+G19D3kHimlS5sW3HxmL64b3YM2Cc28jiceU6FLWFi1K58/vL+FlTvy6dq2JXee04dr0rqR0Dw6d8YqLfexcNNBXli+i+WZeSQ0j+WaUd249aze2ksmiqnQJaRtPlDIowu28OGmbFKS4rl3Yj+mje6hozAr2bDvMLM+3cnba/dS7nNcPKQTd5/fj2Fd23gdTZqYCl1C0uFjZTz2wRZeXLGLxPg4pk/oy61n9YraNfJgZBeW8PflO3lh+S6KSso5b2Aqd5/fn1E923kdTZqICl1Cis/neH11Fr+fv5mC4lJuHNuTH1w4QIfL10FhSRkvLt/F859kUlBcxpl92/PARQMY1TPZ62jSyFToEjI2HyjkZ298yerdhxjZoy0PTx2mYYNTUFxazsuf7Wbm4u3kHill4qAOPHDRQIZ0ae11NGkkKnTxXHmFj2eWZPL4h1tp1aIZP508iKtGdiNGu+M1iOLScmYv28nMRdspLCnnm8M788BFA+mtjacRR4Uuntp2sIgHXlvLuqzDXDq8Mw9fNjRqdkFsaoePlfHckkxmLd1BabmPG8f25L6J/WmXqOGsSKFCF0/4fI5nP8nksQ+2ktQijl9PHcalwzt7HSsqZBeV8Kd/b+Ofn+8mKT6Oe87vz81n9iQ+zvvz28ipUaFLk8spOs4PXl3DJ9tymTS0E7+5YhgpWitvclsPFvHbeZtYtCWH7skt+c9Lh3DRkI4Rd6RtNFGhS5NampHL/f9cQ+GxMh66bCjTRndXgXjsk205/PrdjWw9eISz+6fwqylD6dchyetYUg8qdGkS5RU+nly4jac+zqBvahJ/vv50BnXS3hahoqzCx4vLd/GnD7dyrLSCb4/vzT3n96NVC51OIJyo0KXRHSou5Z5XvuCTbbl8K60bD102VAcIhajcI8d55P3NvJqeRcfW8fxqylAmD+ukv6LChApdGtWWA0Xc8UI6Bw6X8JvLh/Gt0d29jiRB+GJ3AT//13o27i9kwoBUfj11GD3aJ3gdS2pxskLXyTLklLy//gBXzFhKSVkFc+4aqzIPI6f3aMfbd5/FL745hPSd+Vz4p8X8+aNtlJaf2sWzxTsqdKkX5xxPfLiN6S+tYkDHVrxzz3hG9tD5RMJNXGwMt43vzYcPTOD8QR149IOtTHnqU77YXeB1NKkHFbrUWVmFjx/NXcefPtzKVSO7MefOsXRsravrhLPObVrylxtH8dzNaRw+VsaVf1nGw+9s5Ojxcq+jSR1oq5XUSVFJGd/9x2o+2ZbL9y8YwL0T+2ljWgS5cEhHxvZJ5pH3tzBr6Q4WbDjA7648jXMGpHodTYKgNXQJ2oHDJXzrmRUs357H/1w9nPsu6K8yj0CtWjTj15cP47Xp42jRLIabZ63kwbnrKCwp8zqa1EKFLkHJyC7iyhlL2Z13lFm3jOaaNG38jHSjeyXz3r1n851z+/Laqj1c9NgSPt6c7XUsOQkVutRq/d7DfOuZFZRWOF6dPk5/fkeRFs1ieXDSIP713bNo3TKOW2d/zgOvruXwMa2thyIVupzUql0FXPfcClrExfDa9HEM7aJzl0ejEd3b8s4947n7vH68uWYvkx5fwpKtOV7HkipU6FKjZRm53PTXz2if2JzXvnOmzq0d5eLjYvnhxQN54ztnkhgfx82zVvLzf32pPWFCiApdqvXR5oPcMvtzurdL4NXp4+jatqXXkSREjOjelnfvGc+d5/Th5ZW7mfTEElbuyPc6lhBEoZvZLDPLNrP1NTx/g5mtC3wtM7MRDR9TmtJHmw9y14urGNixFXPuHEuHVtrHXL6uRbNYfnbJYF69axyGce2zy/ndvE0cL6/wOlpUC2YNfTYw6STP7wAmOOeGA78Gnm2AXOKRxVtzmP7iagZ1as1Lt4/RlW7kpEb3Smb+fWdz3Rk9eGZJJpc9tZSN+wq9jhW1ai1059wSoMa/p5xzy5xzJ44TXgF0a6Bs0sSWZuRy5wvp9OuQxIu3nUGbljqtqtQuMT6O315xGn+7ZTT5xaVMffpTZizKoMLnzYn/ollDj6HfBsyv6Ukzu9PM0s0sPSdHW8hDyYrMPG77++f0TknkpdvH0DZBa+ZSN+cN6sCC+8/hwiEdeeT9LUx7djl78ou9jhVVGqzQzew8/IX+YE3TOOeedc6lOefSUlO1L3OoWLWrgG8HNoC+dPsYkjXMIvWUnNicp68fyR+vGcGm/UVMfuIT5q7KwqvTdEebBil0MxsOPA9Mdc7lNcQ8pWlsPVjEt2d/TodW8fzjjjG67qecMjPjqlHdmH/f2Qzp3JofvraW7/5jNQVHS72OFvFOudDNrAfwBnCTc27rqUeSprInv5ib/voZLZrF8OJtY7Q3izSo7skJvHLnWB6cNIgPNx3kYh2M1OiC2W3xFWA5MNDMsszsNjObbmbTA5P8EmgPzDCzNWamyxCFgdwjx7l51kpKyny88O0xdE/WlWqk4cXGGN85t2/g1AHNuHnWSv7rnQ2UlGn3xsagS9BFoaKSMq57bgUZ2Uf4x+1jGNUz2etIEgVKyir4/fzNzF62kwEdk3j82tMZ0kUXEa8rXYJOvlJa7uOuF1exeX8Rf7lhlMpcmkyLZrE8dNlQZt86moLiMi5/einPLcnEp90bG4wKPYo45/jpG1+ybHsef7hqOOcN6uB1JIlC5w7079547sBU/nveJm54/jP2HTrmdayIoEKPIk99lMHrq7O4/4L+XDVKx3+Jd5ITm/PMTaP4w1WnsTbrEJMeX8K76/Z5HSvsqdCjxL++yOKxf2/lypFduW9if6/jiGBmXDu6B/PuPZs+qUnc/fIXfP+fa3RlpFOgQo8CKzLz+PHcdYzr057fXzlcl42TkNIrJZG508dx38T+vL12H5Mf/4TPMnU4S32o0CNcZs4R7npxFT2SE5h54yiax+lbLqEnLjaG7184gLnTx9Es1pj23Ap+N19nb6wr/XRHsMKSMm5/IZ3YGGP2rWfQJkEn25LQdnqPdrx379lMG92DZxZncvnTy9hyoMjrWGFDhR6hKnyO+175gt15xcy4YaQOHJKwkRgfx++uPI3nbk4jp6iEKU99qt0bg6RCj1D/s2ALH2/J4VeXDWVsn/ZexxGpswuHdOT9+89hQmD3xuueW0FWgc7eeDIq9Aj01pq9zFy8nevH9OCmsT29jiNSbylJ8Tx70ygeuXo4G/YVMunxT3g1fY/O3lgDFXqE+TLrMD+eu44zeiXz0JShXscROWVmxrfSuvvP3tilNT+eu47b/55OdmGJ19FCjgo9guQfLeWuF9NJSYpnxo0jtUeLRJTuyQnMuWMsv/jmED7NyOWix5fw9tp9WluvRD/xEaLC57hvzhfkHill5o2jdF5ziUgxMcZt43sz776z6dU+kXtf+YLvvbya3CPHvY4WElToEeKJhdv4ZFsu/zV1KKd1a+N1HJFG1Tc1ibnTx/Gjiwfy4cZsLnxssdbWUaFHhI83Z/Pkwm1cPaob00Z39zqOSJOIi43he+f14917x9MjsLZ+14uryC6K3rF1FXqY25NfzP3/XMPgzq359dRhOqxfos6Ajq14ffo4fjp5EIu25nDhY0t4LUr3hFGhh7GSsgq++4/V+JzjLzeMpGXzWK8jiXgiLjaGuyb0Zf59Z9O/QxI/mruOG//6GbvyjnodrUmp0MPY7+dv5su9h/njNSPolZLodRwRz/VNTeLVu8bxm8uHsXbPYS5+fAkzF2+nvMLndbQmoUIPUx9sOMDsZTv59lm9uWhoJ6/jiISMmBjjxrE9+fAHEzinfyq/n7+ZKX9eyqpdBV5Ha3Qq9DC079AxfjR3HcO6tubByQO9jiMSkjq1acGzN6cx88aRHCou5aq/LOMnr6+j4Gip19EajQo9zJRX+LhvzheUV/h46rqRxMdp3FzkZCYN68yHP5jAXef0Ye6qLM7/4yLmrNwdkSf7UqGHmScXbuPznQX89xWn0Vvj5iJBSYyP46eXDOa9e8+mX4ckfvLGl1w+YynpO/O9jtagVOhhZNn2XJ76OIOrR3Xj8tO7eh1HJOwM7NSKV+8ax+PXfoPswuNcPXM597zyBXsj5CLV5tW+mmlpaS49Pd2TZYejw8VlXPz4EhKax/LOPeNJjI/zOpJIWCsuLWfm4kyeWbwdM7jj7D7ccU4fWrcI7QvBmNkq51xadc9pDT0MOOf4+ZtfknvkOE9MO11lLtIAEprH8YMLB7DwgQlcOKQTT32UwYRHPub5TzIpKQvPS9+p0MPAW2v28e66/dx/QX+dp0WkgXVrl8BT153OO3ePZ1jXNvzmvU2c/+giXv18D2Vhtv+6Cj3E7T10jF+8tZ5RPdsxfUJfr+OIRKzTurXhxdvG8PLtY0htFc+PX1/H+X9cxMuf7Q6bi1Wr0EOYz+d44NU1+HyOP33rG8TF6tsl0tjO7JfCm987i+duTiM5MZ6f/etLJjyyiFmf7uBYaWgXuwZjQ9jzn2ayIjOfR64aTo/2usizSFMxMy4c0pELBndgaUYeT320jYff3cgTC7dx7eju3DS2Z0heeF2FHqK2HCji0QVbuWhIR65J6+Z1HJGoZGaM75/C+P4ppO/M529Ld/LXT3fw3CeZTBzUgZvH9eKsfinExoTGWU5V6CGorMLHA6+toVWLOH535Wk6Ja5ICEjrlUxar2QOHC7hH5/t4pWVu/lw00o6tIpnyoguTP1GF07r2sbTn9da90M3s1nAN4Fs59ywap434AngEqAYuMU5t7q2BWs/9Jr9+aNtPPrBVmbcMJJLTuvsdRwRqcbx8go+3JjNW2v2smhLDqUVPvqkJHLh0I6c1TeF0b2SG+WU1ifbDz2YNfTZwJ+BF2p4fjLQP/A1BvhL4F+ph80HCnli4TYuHd5ZZS4SwuLjYrl0eGcuHd6Zw8VlvL9hP2+t2cesT3fwzOJMmsfGMKpnO8b0SaZfhyR6pyTSOyWRhOaNNzBS65ydc0vMrNdJJpkKvOD8q/orzKytmXV2zu1vqJDRoqzCxw9fW0vrFs14+LKhXscRkSC1SWjGtaN7cO3oHhSXlrNyRz7Ltufx6bZcHv9w29em7dS6BbeN780d5/Rp8BwN8auiK7Cn0v2swGP/r9DN7E7gToAePXo0wKIjyzOLt7N+byEzbhhJ+6R4r+OISD0kNI/j3IEdOHdgB8B/ioGducXsyD3KzryjZOYcpUPrxvn5bohCr24LQLUD8865Z4FnwT+G3gDLjhgaahGJTAnN4xjSpTVDurRu9GU1xJEqWUDlS813A/Y1wHyjRoXP8eDcdRpqEZFT0hCF/jZws/mNBQ5r/LxuZi/bydqsw/zqsqEaahGReqt1yMXMXgHOBVLMLAv4FdAMwDk3E5iHf5fFDPy7Ld7aWGEj0Z78Yh5dsIXzBqYyZbiGWkSk/oLZy+W6Wp53wPcaLFEUcc7xn2+uxwx+c4UOIBKRU6OzPXno7bX7WLw1hx9eNJCubVt6HUdEwpwK3SMFR0t5+J2NjOjelv84s5fXcUQkAuhcLh75zXubOHysjJeuPC1kTuwjIuFNa+geWL49j9dXZ3HXhD4M7tz4+6aKSHRQoTex0nIfv3hrPd2TW3LP+f29jiMiEURDLk3sr5/uICP7CH+7ZTQtmjX8mdhEJHppDb0JZRUU8+TCbVw0pCPnDergdRwRiTAq9Cb08DsbAfjllCEeJxGRSKRCbyIfbT7IBxsPcu/E/nRrF3rXIhSR8KdCbwIlZRX86u0N9OuQxG3je3sdR0QilDaKNoEZi7azJ/8Yr9wxluZx+h0qIo1D7dLI9uQX88zi7Vw2ogvj+rb3Oo6IRDAVeiP77bxNxJjx00sGeR1FRCKcCr0RLduey/z1B/juuX3p3EYn3xKRxqVCbyTlFT7+6+2NdGvXslEuBisiUpUKvZG8snI3Ww4W8fNLBuuIUBFpEir0RnCouJQ//nsr4/q0Z9KwTl7HEZEooUJvBI/9eyuFx8r41WVDdBUiEWkyKvQGtu1gES+t2MUNY3oyqJNOjSsiTUeF3sB+N38zifFxfP/CAV5HEZEoo0JvQEszcvloczZ3n9eP5MTmXscRkSijQm8gFT7Hb97bRNe2LXWNUBHxhAq9gfzri71s2l/IjycN1G6KIuIJFXoDOFZawaMLtjCie1suG9HF6zgiEqVU6A3g+U8yOVBYws8vGazdFEXEMyr0U5RdVMJfFm/n4qEdOaN3stdxRCSKqdBP0ZMLt1Fa7uPBSTqbooh4S4V+CnblHWXOyj1MO6M7fVKTvI4jIlFOhX4KHvv3VuJijXvP7+91FBERFXp9bdh3mLfW7OPWs3rToXULr+OIiKjQ6+vRBVto3SKO6ef09TqKiAgQZKGb2SQz22JmGWb2k2qeb2Nm75jZWjPbYGa3NnzU0LFyRz4fb8lh+rl9aZPQzOs4IiJAEIVuZrHA08BkYAhwnZkNqTLZ94CNzrkRwLnAH80sIk9m4pzjkfc306FVPLee2dvrOCIiXwlmDf0MIMM5l+mcKwXmAFOrTOOAVuY/qiYJyAfKGzRpiPh4Szbpuwq4Z2J/WjbXIf4iEjqCKfSuwJ5K97MCj1X2Z2AwsA/4ErjPOeerOiMzu9PM0s0sPScnp56RvePzOR55fws92ycwbXR3r+OIiHxNMIVe3bHsrsr9i4E1QBfgG8Cfzez/Xd3BOfescy7NOZeWmppax6jem7/+AJsPFHH/Bf1pFqvtySISWoJppSyg8upoN/xr4pXdCrzh/DKAHUBEHTrp8zmeWLiVvqmJXDai6h8oIiLeC6bQPwf6m1nvwIbOacDbVabZDUwEMLOOwEAgsyGDem3e+v1sPXiEeyf2JzZGJ+ASkdATV9sEzrlyM7sbWADEArOccxvMbHrg+ZnAr4HZZvYl/iGaB51zuY2Yu0lV+BxPfLiNfh2S+OZwnR5XREJTrYUO4JybB8yr8tjMSrf3ARc1bLTQMe/L/WzLPsKT152utXMRCVnasleLCp/jiYXb6N8hiUtP6+x1HBGRGqnQa/Huun1kZB/hvgs0di4ioU2FfhIVPseTC7cxoGMSlwzT2rmIhDYV+km8u24f23OOct/EAcRo7VxEQpwKvQY+n2PGx9vp3yGJycM6eR1HRKRWKvQaLNyczZaDRXz3vL5aOxeRsKBCr4Zzjqc/zqBbu5ZM0X7nIhImVOjVWJ6Zx5o9h7hrQl/idM4WEQkTaqtqzPh4OylJ8VwzqpvXUUREgqZCr2LtnkN8mpHLHWf3pkUzne9cRMKHCr2KGYsyaN0ijhvG9vQ6iohInajQK9l2sIgFGw5yy5m9SIoP6jQ3IiIhQ4VeyV8Wb6dls1huOUvXChWR8KNCD9h/+Bhvr9nHtDO6k5wYkde3FpEIp0IPmL1sJz7nuG281s5FJDyp0IGjx8t5+bPdTD6tM93aJXgdR0SkXlTowGvpeygqKed2rZ2LSBiL+kKv8DlmLd3JqJ7tOL1HO6/jiIjUW9QX+r83HmR3frHWzkUk7EV9of/100y6J7fkoqE6Ra6IhLeoLvQ1ew7x+c4Cbj2zty4vJyJhL6oL/a+f7qBVfBzfGt3d6ygiIqcsagt976FjzPtyP9eN6aHD/EUkIkRtob+4fBfOOf7jzF5eRxERaRBRWejHyyt4NX0PFw7pSNe2Lb2OIyLSIKKy0Od/eYD8o6XcqFPkikgEicpCf2nFLnq1T+CsvileRxERaTBRV+ib9heSvquAG8f2JEa7KopIBIm6Qn9pxS7i42K4WtcLFZEIE1WFXlRSxptf7GXKiC60TdA5z0UkskRVob/5xV6OllZoY6iIRKSgCt3MJpnZFjPLMLOf1DDNuWa2xsw2mNniho156pxzvLRiN6d1bcOIbm28jiMi0uBqLXQziwWeBiYDQ4DrzGxIlWnaAjOAy5xzQ4FrGj7qqUnfVcCWg0XcOLYHZtoYKiKRJ5g19DOADOdcpnOuFJgDTK0yzfXAG8653QDOueyGjXnqXly+i1Yt4pgyoovXUUREGkUwhd4V2FPpflbgscoGAO3MbJGZrTKzm6ubkZndaWbpZpaek5NTv8T1cKi4lPfXH+Cqkd1IaK7ztohIZAqm0Ksbn3BV7scBo4BLgYuBX5jZgP/3Iueedc6lOefSUlNT6xy2vt5Zt5/SCp92VRSRiBbM6moWUPn8st2AfdVMk+ucOwocNbMlwAhga4OkPEVzV2UxqFMrhnZp7XUUEZFGE8wa+udAfzPrbWbNgWnA21WmeQs428zizCwBGANsatio9ZORfYS1ew5x9ahu2hgqIhGt1jV051y5md0NLABigVnOuQ1mNj3w/Ezn3CYzex9YB/iA551z6xszeLBeX51FbIwx9RtVh/1FRCJLUFsInXPzgHlVHptZ5f7/AP/TcNFOXYXP8cbqLCYMSCW1VbzXcUREGlVEHym6NCOXg4XHtTFURKJCRBf666uzaNOyGRMHd/A6iohIo4vYQi8sKWPBhgNMGdGZ+LhYr+OIiDS6iC30eev2U1Lm46qRGm4RkegQsYX++uos+qQm8o3ubb2OIiLSJCKy0HfmHuXznQXa91xEokpEFvo7a/0Hsl5xuvY9F5HoEZGF/v6GA4zs0ZbObVp6HUVEpMlEXKHvzitmw75CJg/r7HUUEZEmFXGFvmDDAQAmDevkcRIRkaYVcYU+f/1+hnZpTffkBK+jiIg0qYgq9IOFJazefYhJQ7V2LiLRJ6IKXcMtIhLNIqrQ319/gL6pifTv2MrrKCIiTS5iCj3/aCmf7cjX2rmIRK2IKfQPNx6kwue0u6KIRK2IKfT56/fTrV1LXTdURKJWRBR6YUkZSzPymDS0k87dIiJRKyIK/ePN2ZRW+DR+LiJRLSIK/f31B0htFc/IHu28jiIi4pmwL/TyCh+fbMvlgsEdiInRcIuIRK+wL/T1+wo5crycM/umeB1FRMRTYV/oy7fnATC2T3uPk4iIeCv8Cz0zj34dkkhtFe91FBERT4V1oZdV+Ejfmc84rZ2LiIR3oa/LOkxxaQXj+qrQRUTCutBXZPrHz8f0TvY4iYiI98K+0Ad2bEX7JI2fi4iEbaGXlvtI31mg4RYRkYCwLfS1WYc4Vlah3RVFRALCttBXbM/DTOPnIiInhG2hL8/MY1Cn1rRLbO51FBGRkBBUoZvZJDPbYmYZZvaTk0w32swqzOzqhov4/x0vr2DVrgLtfy4iUkmthW5mscDTwGRgCHCdmQ2pYbo/AAsaOmRVa3Yf4ni5j7F9NNwiInJCMGvoZwAZzrlM51wpMAeYWs109wCvA9kNmK9ayzNPjJ9rDV1E5IRgCr0rsKfS/azAY18xs67AFcDMk83IzO40s3QzS8/Jyalr1q+syMxjaJfWtEloVu95iIhEmmAKvbqTjLsq9x8HHnTOVZxsRs65Z51zac65tNTU1CAjfl1JWQWrdx/S+LmISBVxQUyTBXSvdL8bsK/KNGnAnMD1PFOAS8ys3Dn3ZkOErGz17gJKy33a/1xEpIpgCv1zoL+Z9Qb2AtOA6ytP4JzrfeK2mc0G3m2MMgdoFhvDeQNTGa39z0VEvqbWQnfOlZvZ3fj3XokFZjnnNpjZ9MDzJx03b2ijeyXzt1vPaMpFioiEhWDW0HHOzQPmVXms2iJ3zt1y6rFERKSuwvZIURER+ToVuohIhFChi4hECBW6iEiEUKGLiEQIFbqISIRQoYuIRAhzruppWZpowWY5wK4gJ08BchsxTmMIt8zhlheUuamEW+Zwywt1y9zTOVftybA8K/S6MLN051ya1znqItwyh1teUOamEm6Zwy0vNFxmDbmIiEQIFbqISIQIl0J/1usA9RBumcMtLyhzUwm3zOGWFxooc1iMoYuISO3CZQ1dRERqoUIXEYkQIVXoZjbJzLaYWYaZ/aSa583Mngw8v87MRnqRs1Ke2vIOMrPlZnbczH7oRcaqgsh8Q+CzXWdmy8xshBc5q2SqLfPUQN41gYuQj/ciZ5VMJ81cabrRZlZhZlc3Zb5qctT2GZ9rZocDn/EaM/ulFzmrZKr1Mw7kXmNmG8xscVNnrCZPbZ/zjyp9xusD/zeCvzybcy4kvvBfDWk70AdoDqwFhlSZ5hJgPv4LV48FPgvxvB2A0cB/Az8Mk8/4TKBd4PZkLz/jOmRO4v+2Bw0HNod65krTfYT/4jFXh3Je4Fz8l5b07HOtR+a2wEagR+B+h1DPXGX6KcBHdVlGKK2hnwFkOOcynXOlwBxgapVppgIvOL8VQFsz69zUQQNqzeucy3bOfQ6UeRGwGsFkXuacKwjcXYH/ouBeCibzERf4CQASAa+39AfzfxngHuB1ILspw1Uj2LyhJJjM1wNvOOd2g//nsYkzVlXXz/k64JW6LCCUCr0rsKfS/azAY3WdpqmEUpZg1TXzbfj/IvJSUJnN7Aoz2wy8B3y7ibLVpNbMZtYVuAJo0mvy1iDY/xfjzGytmc03s6FNE61GwWQeALQzs0VmtsrMbm6ydNUL+ufPzBKASfh/4QctqGuKNhGr5rGqa1rBTNNUQilLsILObGbn4S90r8ejg8rsnPsX8C8zOwf4NXBBYwc7iWAyPw486JyrMKtu8iYVTN7V+M8hcsTMLgHeBPo3drCTCCZzHDAKmAi0BJab2Qrn3NbGDleDunTGFGCpcy6/LgsIpULPArpXut8N2FePaZpKKGUJVlCZzWw48Dww2TmX10TZalKnz9k5t8TM+ppZinPOqxM0BZM5DZgTKPMU4BIzK3fOvdkkCb+u1rzOucJKt+eZ2Yww+IyzgFzn3FHgqJktAUYAXhV6Xf4vT6OOwy1ASG0UjQMygd783waDoVWmuZSvbxRdGcp5K037EKGxUTSYz7gHkAGc6XXeOmTux/9tFB0J7D1xP1QzV5l+Nt5uFA3mM+5U6TM+A9gd6p8xMBhYGJg2AVgPDAvlzIHp2gD5QGJdlxEya+jOuXIzuxtYgH9r8Czn3AYzmx54fib+vQEuwV84xcCtoZzXzDoB6UBrwGdm9+Pfql1Y03y9zgz8EmgPzAisPZY7D89cF2Tmq4CbzawMOAZc6wI/GSGcOWQEmfdq4DtmVo7/M54W6p+xc26Tmb0PrAN8wPPOufWhnDkw6RXAB87/l0Wd6NB/EZEIEUp7uYiIyClQoYuIRAgVuohIhFChi4hECBW6iEiEUKGLiEQIFbqISIT4X/qEwhnW0//lAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Y=np.arange(0.01,np.log(2),0.01)\n",
    "C=[C_beta(y) for y in Y]\n",
    "plt.plot(Y,C)\n",
    "plt.title('C_beta as a function of y')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<a id=\"NumericalSec5\"></a>\n",
    "# Numerical approximations: parametrization with $\\beta$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "First a small function which uses the dichotomy method to compute numerically an implicit function:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.13363615326583386\n"
     ]
    }
   ],
   "source": [
    "def FindImplicit(function,value,x_min,x_max,eps):\n",
    "    # returns x in (x_min,x_max) such that function(x)=value with precision eps\n",
    "    if x_max -x_min < eps:\n",
    "        return (x_max+x_min)/2 \n",
    "    else:\n",
    "        z= (x_max+x_min)/2 \n",
    "        if (function(z)-value)*(function(x_min)-value)<0:\n",
    "            return FindImplicit(function,value,x_min,z,eps)\n",
    "        else:       \n",
    "            return FindImplicit(function,value,z,x_max,eps)\n",
    "\n",
    "print(FindImplicit(C_beta,value=1,x_min=0.01,x_max=0.6,eps=10**(-8)))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Thus we find that $C_\\beta=1$ for $y \\approx 0.13363615\\dots$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "def C(beta):\n",
    "    eps=0.0001\n",
    "    y=FindImplicit(Psi,beta,eps**2,np.log(2),eps)\n",
    "    return C_beta(y)\n",
    "         \n",
    "beeeta=np.arange(0.0001,0.9,0.01)\n",
    "plt.plot(beeeta,[C(b) for b in beeeta])\n",
    "plt.plot(0.5226,1,'o',label='preimage of 1')\n",
    "plt.plot(0.22928,1.36630,'o',label='argmax')\n",
    "plt.title('C as a function of beta')\n",
    "plt.legend()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now can give the $\\beta_0$ of Theorem 1.3 in the paper. It is the value starting from which $C_\\beta <1$ (the orange spot in the above plot). Namely \n",
    "$$\n",
    "\\beta_0 = \\Psi( C_\\beta^{-1}(1) )\n",
    "$$\n",
    "\n",
    "Therefore:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.522677412648179\n"
     ]
    }
   ],
   "source": [
    "print(Psi(FindImplicit(C_beta,1,0.01,0.6,eps=10**(-8))))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Finding numerically the argmax of $C_\\beta$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The argmax of C_beta is: \n",
      "0.22928495407104488\n"
     ]
    }
   ],
   "source": [
    "def FindArgmax_aux(function,x_1,x_2,x_3,x_4,eps):\n",
    "    # returns the argmax of f in (x_1,x_4) with precision eps\n",
    "    # assuming that f is unimodal (increasing then decreasing)\n",
    "    if x_4 -x_1 < eps:\n",
    "        return (x_4+x_1)/2 \n",
    "    else:\n",
    "        if function(x_2)<function(x_3):\n",
    "            return FindArgmax_aux(function,x_2,x_3,(x_3+x_4)/2,x_4,eps)\n",
    "        else:       \n",
    "            return FindArgmax_aux(function,x_1,(x_1+x_2)/2,x_2,x_3,eps)\n",
    "\n",
    "def FindArgmax(function,x_min,x_max,eps):\n",
    "    # returns the argmax of f in (x_min,x_max) with precision eps\n",
    "    # assuming that f is unimodal (increasing then decreasing)\n",
    "    return FindArgmax_aux(function,x_min,(2*x_min+x_max/3),(x_min+2*x_max/3),x_max,eps)\n",
    "  \n",
    "def C(beta):\n",
    "    eps=0.000001\n",
    "    y=FindImplicit(Psi,beta,eps**2,np.log(2),eps)\n",
    "    return C_beta(y)\n",
    "       \n",
    "print('The argmax of C_beta is: ')        \n",
    "print(FindArgmax(C,x_min=0.01,x_max=0.6,eps=0.000001))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<a id='Sec5Taylor'></a>\n",
    "## Expansion expansion of $C_\\beta$ when $\\beta \\to 0$\n",
    "\n",
    "Finally we compute the Taylor expansion of $C_\\beta$ which is useful in the proof of Theorem 1.3 (ii):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Psi(y) near log(2) :\n",
      "2*(y - log(2))**2/(-2 + 4*log(2)) + O((y - log(2))**3, (y, log(2)))\n"
     ]
    }
   ],
   "source": [
    "\n",
    "print('Psi(y) near log(2) :')\n",
    "\n",
    "Expression=Psi(y)\n",
    "print(Expression.series(y,sp.log(2),n=3))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This shows \n",
    "\\begin{equation}\n",
    "\\beta=\\Psi(y)=(y - \\log(2))^2/(2\\log(2)-1) +\\mathcal{O}((y - \\log(2))^3).\\tag{$45$}\n",
    "\\end{equation}\n",
    "<!--and thus\n",
    "$$\n",
    "y(\\beta)=\\log(2) -(2\\log(2)-1)^{1/2}\\beta^{1/2} +\\mathcal{O}(\\beta),\n",
    "$$\n",
    "as claimed in the paper.-->\n",
    "This allows us to compute the expansions of $u(\\beta),r(u(\\beta))$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "r \\circ u: \n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle 2 \\log{\\left(2 \\right)} - 1 - \\left(y - \\log{\\left(2 \\right)}\\right)^{2} + O\\left(\\left(y - \\log{\\left(2 \\right)}\\right)^{3}; y\\rightarrow \\log{\\left(2 \\right)}\\right)$"
      ],
      "text/plain": [
       "                           2    ⎛            3            ⎞\n",
       "2⋅log(2) - 1 - (y - log(2))  + O⎝(y - log(2)) ; y → log(2)⎠"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "u: \n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{2 \\left(y - \\log{\\left(2 \\right)}\\right)^{2}}{-1 + 2 \\log{\\left(2 \\right)}} + O\\left(\\left(y - \\log{\\left(2 \\right)}\\right)^{3}; y\\rightarrow \\log{\\left(2 \\right)}\\right)$"
      ],
      "text/plain": [
       "              2                               \n",
       "2⋅(y - log(2))     ⎛            3            ⎞\n",
       "─────────────── + O⎝(y - log(2)) ; y → log(2)⎠\n",
       " -1 + 2⋅log(2)                                "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "var('y')\n",
    "\n",
    "def u(y):\n",
    "    A=(sp.exp(y)-2-sp.log(sp.exp(y)-1))\n",
    "    B=2*y+1-sp.exp(y)   \n",
    "    return A/B\n",
    "\n",
    "def r_circ_u(y):\n",
    "    B=2*y+1-sp.exp(y)  \n",
    "    return B\n",
    "\n",
    "Expression=r_circ_u(y)\n",
    "print('r \\circ u: ')\n",
    "display(Expression.series(y,sp.log(2),n=3))\n",
    "\n",
    "print('u: ')\n",
    "Expression=u(y)\n",
    "display(Expression.series(y,sp.log(2),n=3))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "If we plug finally eq.(45) in the above we get\n",
    "\\begin{align*}\n",
    "r(u(\\beta))&=2\\log(2) - 1 - \\beta(2\\log(2)-1) + \\mathcal{O}(\\beta^{3/2})\\\\\n",
    "u(\\beta)&=2\\beta+ \\mathcal{O}(\\beta^{3/2})\\\\\n",
    "\\end{align*}\n",
    "\n",
    "This allows us to find that\n",
    "$$\n",
    "C_\\beta=1+\\beta|\\log(\\beta)| +\\mathrm{o}(\\beta\\log(\\beta)).\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<a id='separable'></a>\n",
    "# Sec.5: increasing sequences in separable permutations\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In Section 5 we apply the same general strategy to the series $S_+(z,u)$, $S_-(z,u)$ which are solutions of\n",
    "\n",
    "\\begin{align*}\n",
    "S_-(z,u) &= \\frac{S^2}{1-S}+\\left(\\frac{(S_-(z,u) +z+zu)^2}{1-(S_-(z,u) +z+zu)}+zu+z -S\\right)\\times \\left( \\frac{1}{(1-S)^2}-1\\right),\\\\\n",
    "S_+(z,u) &= \\frac{(S_-(z,u) +z+zu)^2}{1-(S_-(z,u) +z+zu)}\n",
    "\\end{align*}\n",
    "\n",
    "where $S(z)$ is the solution of $S=z+S^2/(1-S)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "S(z) = \n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAMoAAAAuCAYAAABpsIY8AAAACXBIWXMAAA7EAAAOxAGVKw4bAAAGmUlEQVR4Ae2d7ZXVNhCG73JSwCbpYNPBQgcsHUCoAOgATn7t/ttDOkioIIEOIBWE0EHoILAdbN7HWDq219eWfH0l2R6doyvZ1sfMOxrNSP64J7e3t7u1h6urq3Px+FTx5dp5XSJ/ks9J6XR/VzqBM9H3Wu28kkBezdSeNbMxBFavKLU12Sn9FCNblT9V+V/qOmd1+kznb2LasbLrQGD1iiIxMdixKLHhtZTihauk/G/K/6P4kztn6XYQOFnzGkWDG0vwVun9WJGqDou3R0o/UFcpbf2reF/5KOtE/bmC+u4q/R856QnlSzSyTnyrCH5FWuUhGtduUViTTF2XYE0+KhYRJMRK6UUMay2nvAw8YpFWTnTivr5R/KL4QNG5sMqWEUJpXK2i1AA8UOrdpxjRqN7vnfK081nnc1kTFALrUSlJTRsD8XOdP1qiPi/U+FkPJoN9qjyW4wmFlGfHEatSVAilcbWKImngolzPIRWBiYAfK0a7cDP1T9/Q8LDZnuh61Dw+Yh6FJG423Fsj5xpACPVC6btD+VMbuAsoXU7fGmt2I1qYoS1kQKBlUSQIt+CClCc6/lQPFAZd1xXJQG5wl6M7XSG81ryzJqhm7vp4p/To7k6HU/x73D7kw43T/xRZl7BR0XTFdKpyc9Yix4qfEn68oghwZmEWXmyD/qjI9ij+OL5p5Wcqnz2IFtwQZtc7A6RB3GNd37vA1bVRXlUGSwIWKAoDj8DMPnVzoGpg4g/0Elhz+f6V/6rIvR1vOZUf5e1bU/Ybg4BXFFX6QfGhgL5xDSiPy/HMHedORQ8LQqwFM3rveqEuwwAfCiG8cs+EQUfqg9pHWZIF9eeU5Fz5rlX/U4S80fkPik5uIbwlo38tHXlFEdDenVAe4TAgrxsCyMqz6GBWZ6Bg7V5yrNi3A/VC5/daE5jQ9VFeVeZ7ysYG1QO7vxTdAA9ponJzRwp6mhvlUOLnirhmbsvYl6tpCZajyjPBXCh2A8q30/W+SQL3vBiPo0v4XMdeUVyDYhqXA9fFm3h3LWcqeiqlUHotOpxlaQlI1xg0Y9bEs6Hys/OqNpnZe62d7zgiQ3uK1KDdfQE+WmEKb6rTpwg7ncfdxQX/tdXJhg7uNXkVEMwmLNw9IMrHzIzN5o6SFz0MGCwLytwdICh31z3ppUN1i+e1QTjWYkgO3opQZ2G8NdgsN+sVReAya5wq7Q40FvilBfcYh7d6Nf3vlA7NvBUfC+MVmrGS3UmB81iu1sbGAnmDj+JD5XoJXPx/zC7+Jul7RdYCKE/LvdFx9iAa2Splln2ulF0plANfvHVDro9QlV0Ur/AgmpkAWLCzE1lNDkqxMD8r+s0WnSuZN8YTgfXO6GRWlUz/s5fGSlFEz1OB7O4VoBxYEcw5C+O+BbMuZQ9YFdwnlAVaPyoNEcASed2JNx7QRFHcGowBxy5lUz7F8Sb6ePSGgKwI3PtBXu+Vdr2XqkDqnxAaF/30sBhk1weXBODZOSK1MDMCwtUW8zNjmro5dsBwQXDFTEmOhz6WOsRaH4+CzC0v2qKAnRQEq2LWJPNAytG9ZI87F/1U8xRa3RplSt0i6ggsdn4sbBMBvAni0YPfHj56T9aBIbBgBExRFiw8Iz0dAqYo6bC2nhaMgCnKgoVnpKdD4OTy8jL4U5FaOA9+0U/XWVjN/uSs2g2mMR101tNcCASMK26yuhuWzW656Ur48i1p/Y4+1Rwzrha/PdyCxg42hYAGerIboeZ6bWpoGbNTETBFmYqc1dsUAqYomxK3MTsVAVOUqchZvU0hMKgoWizxXrp7rHtTwORm1rDPJ4E+7AcVRaTyLoHbgstH+TZ7NuzH5c4TzcS5wx3s9z4UKa3iAw4WMiBg2IeBLpyGvu0W1kin1D7sey2KCp+r/rG0tUOaHTYRMOybaKTND2Hfqygij1dKi3hNMy1URfRm2OcTw17s7yiKFASXyxbwGYRl2GcAve5yDPuWoqjwmerx+Rt7rTaxzAz7xIA3ugvBvqUoqstXV8zlaoCYMGvYJwS709Uo9l5RpCBRnyPtdGSHByBg2B8A3oFVQ7GvFEWFcbn4SqS5XAcCH1vdsI9FbL7yMdhXj9mrAs/6932gmceY2SZmv5pPAvlPmOrYwgwIGPYzgDixiRjsB99HUUNfRQOf8izus6oTsVlMNcM+n6j6sPdrlD1kneo80UJ6BAz79Ji7Hu9g32tRpFHcR2Hd4l6/5K/P/tZ5/3cQrkVL50XAsJ8Xz5jWhrD/H9kAr6YwMEscAAAAAElFTkSuQmCC\n",
      "text/latex": [
       "$\\displaystyle \\frac{z}{4} - \\frac{\\sqrt{z^{2} - 6 z + 1}}{4} + \\frac{1}{4}$"
      ],
      "text/plain": [
       "       ______________    \n",
       "      ╱  2               \n",
       "z   ╲╱  z  - 6⋅z + 1    1\n",
       "─ - ───────────────── + ─\n",
       "4           4           4"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Of course we can explicitly solve S: \n",
    "var('S z')\n",
    "def Schroder(z):\n",
    "    return solve(S-z-S**2/(1-S),S)[0]\n",
    "print('S(z) = ')\n",
    "display(Schroder(z))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We focus on $S_-$ which is solution of\n",
    "$$\n",
    "S_-(z,u) = \\frac{S(z)^2}{1-S(z)}+\\left(\\frac{(S_-(z,u) +z+zu)^2}{1-(S_-(z,u) +z+zu)}+zu+z -S(z)\\right)\\times \\left( \\frac{1}{(1-S(z))^2}-1\\right)=:G(z,S_-,u)\n",
    "$$\n",
    "The associated characteristic system is then:\n",
    "\n",
    "\\begin{align}\\label{eq:CharacteristicSystem}\n",
    "\\frac{S(r)^2}{1-S(r)}+\\left(\\frac{(s +r+ru)^2}{1-(s+r+ru)}+ru+r -S(r)\\right)\\times \\left( \\frac{1}{(1-S(r))^2}-1\\right)&=s, \\tag{$\\star 1$}\\\\\n",
    "\\left( \\frac{1}{(1-(s+r+ru))^2}  - 1 \\right)\\left( \\frac{1}{(1-S(r))^2}-1\\right)&=1. \\tag{$\\star 2$} \n",
    "\\end{align}\n",
    "We can solve this system seeing $S(r)$ as a parameter:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution of the charac. system as functions of S:\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\left[ \\left( - 2 S - \\sqrt{- S \\left(S - 2\\right)}, \\  \\frac{2 S + 2 \\sqrt{S \\left(2 - S\\right)} + 1}{u + 1}\\right), \\  \\left( - 2 S + \\sqrt{- S \\left(S - 2\\right)}, \\  \\frac{2 S - 2 \\sqrt{S \\left(2 - S\\right)} + 1}{u + 1}\\right)\\right]$"
      ],
      "text/plain": [
       "⎡⎛                                 ___________    ⎞  ⎛                        \n",
       "⎢⎜         ____________  2⋅S + 2⋅╲╱ S⋅(2 - S)  + 1⎟  ⎜         ____________  2\n",
       "⎢⎜-2⋅S - ╲╱ -S⋅(S - 2) , ─────────────────────────⎟, ⎜-2⋅S + ╲╱ -S⋅(S - 2) , ─\n",
       "⎣⎝                                 u + 1          ⎠  ⎝                        \n",
       "\n",
       "         ___________    ⎞⎤\n",
       "⋅S - 2⋅╲╱ S⋅(2 - S)  + 1⎟⎥\n",
       "────────────────────────⎟⎥\n",
       "         u + 1          ⎠⎦"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "var('s r u S')\n",
    "\n",
    "A=S**2/(1-S)\n",
    "B=(s+r+r*u)**2/(1-s-r-r*u)+r*u+r-S\n",
    "C=1/((1-S)**2)-1\n",
    "D=1/(1-s-r-r*u)**2-1\n",
    "\n",
    "print('Solution of the charac. system as functions of S:')\n",
    "display(solve([A+B*C-s,D*C-1],[s,r]))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Keeping the solution with s>0, we obtain\n",
    "\\begin{align}\\label{eq:Simpli_r_u}\n",
    "r(u)&=  \\frac{1}{u + 1} \\left(2 y - 2 \\sqrt{2y - y^2} + 1\\right),\\\\\n",
    "s(u)&= -2y+\\sqrt{2y - y^2}\n",
    "\\end{align}\n",
    "where $y:=S(r(u))$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<a id='ExactSec6'></a>\n",
    "## Exact results: computing everything as a function of $y$ "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "u(y) = \n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAATEAAAA0CAYAAADi3w9vAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAL/klEQVR4Ae2d25HVOBCGB4oABsgAMuASAZABEMKSAVs8wRvFZrBDBCxkAEQATAZDBlBkMPt/HtmlI99kWbZlHXWVR7Yure5Wq0+rLWuuXV5enhwDvHnz5qP4fHoMvMbmUbK7FhtnCviKToSPQko6cSOcjf20lMDvQW1Kgt+P9PKktOhEPuN6PR9WBjl5p9K3gzUCCjUR7gQ0S65JLnxMFOwiOgENOchzTzxkb8Q0GLUXdj5RyQerC+9LVahwD1bcR+Edw88+qJ1J5VI6AVkZ6cVudOJarJiYBg+v5G+jXw+U/uZZ+VGNh8Hvnah/YmFvY9IhXMTWHiqt+a3o0XOSMvARlmjHKP9ReuZTf4k6a8lP/UTXCeQhvFnphfjZXCdsPRM9OA2M3X3d/6nLohgxIWTy/qv0SY1Y97jrCOGJ7r/U+Wumhq6PSu/H6le4ToXrq4vT9JWcDKbwLR5+qP4jpY2CTGk/p+5a8jP9RNUJ+BbeLPVCfG2mE5Zc3+sepwjnCEN2U3Q1OhprOYnBeqGrAXWCl0JHWM6tALoOvKUIhIDz3w48qcqgg9TeLPiCjyDQmD/W9VdQ46t+19ChJXQClnPVi1k6EagLTTOMla5nutCND02BdRPLiD0Wzgt1xK+RDXhgp8rHU1sVTJ+s62N7gc+Fs2vJlZwMpgrc8AV/7jj6oqJdaNvF5Se+0MMldAL5ZKkXEXQC2SwKsYwYhuKnGP7TQ22oYveg88rGA4v6RlL8EfP42dN7ijLoIXUwG/6eD9ZYpnAN+UXXCURxBHqxlU54aVqUfWIaxGc9vR28GVQ9jBnLjbu6fui58WhM2fsBXD1dtLMNrgdKD5Yn1DRloTQQ8+v07ITXSwZtapfJmcEn/MFnMzbLUHiIdWn5GXksoRMwkrtebKIThxrS/xTLE2v1IKXBgOG+2zGpV8r/R3mfdbmxF3798XRiwCsh6fPC5tBAYPHCl8AeGfg2n1svlE/4Y9w2h8jyW0onkFPuepGMTnQp5WJGTJ0R0P9kjNaJUchvhgh+uXjbYEPvr5ldaexe/eDtPVX6ya0bgQZwu3S73djPBzKwC5a8n8kn/CVhxERHFPktrBMMZe56kZJOIO8DqJaTZpC/qoTB8AXeGJx3VVY+bzSIkdlLLJ7r+nhdrqdEYNfNa9CrbUWb0j9NZvcNS0XXy6trzqJBSG7pGuu/6kt0dsmgpuMgNbxFk7+Qz+GT+MegHhjeGC8XkM+JylvLeGWfK9/WB7ftwbPpw9Uht04KOgFNuevFqE4gBI0Z4xFTj0E7CrURY2JG2UslRjAit5TiWTWgZ/o4UYryw2wTc1EeS0/y+uJNlCOc/3R1TRBlN/BC+Ii5tUD5wTS0kA1kqJ9OGfQ1MXRFkT99zORzdEIKf+cYKJ9wAG//CBkEg9qPyk91dqUTCMOHL1toqo++pqAXozph+ItKry2Lofuoy0kJHSW+q7T5xdU9Sm0vTyjjV7kyKIY4DBv7QWpPzWRXA19NDGV814Vy94Las7kWD2gMJtFgIcOtPrWeW7eiwUcGrXYLZYTwCX/wuQn4yM/UQadS0AnklLtebKoTY4oYzYhJsfhlbH2KozwmtT0pUD7cUxt642HCS1yN+Fa1RNT9kCHDC/PxAibRYBEK3bTtBPXtK4PO9gtkhvDJr647PguQ1kbpKz/VS0knYCR3vdhMJ9pa0s6plpPt7Gk5UiomC0HYL7p3PaHHyrMNCwOOUCpQGV4YV+cS5apW5ZGBm7a87WyWolY5xq0VzK/LnTSIBuE41/XQwVU9irYpMuhCsUReCJ8sX+BzVQiRn9qkoBPIKXe92EQnOhTwtsnDfjQruShGTAjZMsEk7vKS3AmBEWI/GJ7VL111/KozHqZyG2jD94kYRrc+eH3jB6E0fFAfGOsumCKDrvZL5IXwOfqDsgShwhkqv611AnHkrhdb6USlaprr9ZyDDoBvX/mB/qz07IRTLLa8Xr9+/U7XD18aVPdS12e7vp6f6npn5025p60uLxpU70LXvSn4U6k7xqfK78BfKL1qyzi8DG0f2k59XuraTCegW/1nqRfia5ZOhI7plHbXK7u20h9ZzXe6+Cq+At0TMMR7e3uV4/WXpSSeGJ5fDa9044UjAg388g8ufWuitkwD+cRzg79QwMVv3PxQJAHtttYJSM5VL+bqRMBwTmuyqhETaQT5cb1reK+bM00431gW7epJhnBP1BYX87tS38kziwb1w4Rx37hCSmowiU/xxY8CfLXijb6MqS0xquD2vv101NtUJ6DH8J2VXoin2TrRMVbRs25ExziMEMPDHjK2QhALI77lxrYGMag+GyBpgweHR4QCs5XAF2bToI7oj3X6wV44XwJWqjeVT17IJO9hdskuEZ2AtNz0Yhc6EeVQxC7FWjJPSov3RSC48uD0PMWIRSFNffIrxedN9pvXKLjXRiIe+FFh2wLB0l2CaN9cJxCc6MhCL8THbnRil0bMKMuFUhSGzbW7nXzwUiCOBKQHRSfiiHJXWNZeTsYUDstIjr4uBiymVPeNq+jEvscviPrdemJB3JZGRQJFAtlJ4Hp2HBWGigSKBI5KAte0me3yqDguzBYJFAlkJYGynMxqOAszRQLHJ4GynDy+MS8cFwlkJYFixLIazsJMkcDxSaAYseMb8xbH2qZyp5WZccax8ZvxUFasFSOW+wiP8KcJzc7seyPVcivmG0f4LpCBBEpgP4NBDGVBE5mPxLtO4z1RGd5Z9ZG90ge6fvOsfPd8OGWnB6ITw8z3rfd13zocQHkYMY5E3+KD9fQEtmOKihHb8eDNIV2T91TtvyptHSSpPAwYH+c3H7jrnt3wTHy+kpj00b7arAKiC544GQWDi+HFkN1UfsuIKf9E+RwL9aivnDoF0pdAWU6mP0ZLUYhRco8Sr/ui7OBEC010vDKMQX3KZl03mRRjpIt/JQjtHzwIg394LbBjCRQjtuPBm0n6c032vqUUJ0JcqBzPxgY8sFPl46ntHgz/yMHlc/e8HRMDxYgd02gbXjVpiYUNfTiPseLcts5lmMpymvTI4bmuAjuVwJ5PsdipyOOQbbwHDobkcMkfem68KlPGP2PpO2et91/kQd1Au+otpsqr4L5SjFkoDXSVAmCwkUcjvxSIKjT4S6B4Yv6ySq3mKxkRDmTkcEg3roNngbfVBwS9OXvLG9QXBoxlZP3GkrZzaKB9ClCfQZYCLYWGAAkUIxYgtK2bGIPyzdCBF8HbOBsGPS1VxINy29jtu+4J6HP6a3WSbQQauvrYIg85YJwL7FQCZTm5z4EjXlUt6UQ+Xtdbhw0C826eXeWWHvriXXa96l598RaPPu3l6SwahAtD+lUXqS/w5rHm27fNWD1iYlNoGMNXyleWQDFiKws8RneayJUBUoqxYgI28RzlsewjL8peLuEj5sU/d8G7a0DPs2gw7Vt71JoO1ruZZNDXI6v05CuBspz0lVSa9fCMzmuDYkjEsLFfashjYQmFoRsE4SCuxv8waDww3bv/liyUhsG+VyxEDsijwE4lUIzYTgfOkE0sx90qMRYPoyltBuNAMlZ4dF2fJGHY7EkfSoPQJAF4Yq4MkyCsEOEngbKc9JNTqrWYfEzCCmR48MK4DnbbX5Ue/MVLe3iQYz3gbemRQD7/DNfd1f9Yefa/qQulwepxkdvbBuvYcpElLfIosFMJFCO204EzZLPdgf1gbLH4pYs9Y8BYPIxPcoY+H2LbBoaMeJgL7oQPpcHFG+VZsqj5wpgDH5WHof2stIkdViVXf3yMvlW93KYmgfIBeGojMoMeY8zwlEYD5qrD/qjob/um0DCD1ShNRSuGGuNWG/8oeAuSdSVwfd3uSm+xJICx0MUpDBXongA1ntPQ1oqryld/8d7Glp12/dZ9BBpaOFfOwIt0NwqvTELpbq4EihGbK8Ht2hNgZ1lYA0fQnMmwfKozhlLVY2nlvmkcatJVNouGLoRr5Yl/vDD471pirkVG6SeCBEpMLIIQN0KBF8H+Lc74YjnE+V9jsTCXVLZHEEM62APmVhp4jkHDAPpFi3hhMcsTXZS6gtxbAiUm5i2qPCsaj+SpUvuNY57MGq6M4ecTqrK1IoOR/h+rOPDYdC8vgwAAAABJRU5ErkJggg==\n",
      "text/latex": [
       "$\\displaystyle \\frac{- 2 y \\sqrt{y \\left(2 - y\\right)} + 2 \\sqrt{y \\left(2 - y\\right)} - 1}{y \\left(2 y - 1\\right)}$"
      ],
      "text/plain": [
       "        ___________       ___________    \n",
       "- 2⋅y⋅╲╱ y⋅(2 - y)  + 2⋅╲╱ y⋅(2 - y)  - 1\n",
       "─────────────────────────────────────────\n",
       "               y⋅(2⋅y - 1)               "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "var('y u r')\n",
    "\n",
    "def u(y):\n",
    "    Numer_u=2*y-2*sp.sqrt(2*y-y**2)+1\n",
    "    Denom_u=y-y**2/(1-y)\n",
    "    u=Numer_u/Denom_u-1\n",
    "    return (simplify(u))\n",
    "\n",
    "print('u(y) = ')\n",
    "display(u(y))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "It is easy to check that\n",
    "$$\n",
    "y\\in (0,1-\\tfrac{\\sqrt{2}}{2}] \\mapsto u(y) \\in [0,+\\infty),\n",
    "$$\n",
    "is a one-to-one mapping."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "s(y) =\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAKcAAAAZCAYAAABU1j7pAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAE0ElEQVR4Ae2a71HcMBDF7xgKOFICdACkgpAOIB0EOgjDN75lSAdAB4EOQioI0AF0kMx1QN7PkYwirMO2JOuOsWY8ktf6s/v0tFrpbvr09DQZUzwCp6enV+plP76nsQeLwLotjHl/BETMbVorn/bvZWzpIzCS00ek3/uZmh33azq2CiGwFvowytsh4HjN+3YtxlptERg9Z1ukwvVO9KmI19TCmGlsxidt/ssmnyWfm/JKZyM5I6ZPJIAQm8pLec0zjX1kTVD5XOU7PVtWtsp5EnKaSbLeY1eA/NFzXHDShpqT0rHmoTC+0nNjDEYfZNtDY6/xWKhJORBNTqPUufKPlhEqA9IdMj0WOPv5TeSyy3rNkvbhNW9LA2qwSM6BtQSGQcR6a6E/KcsKIu7h7i9r0lh7eg6zDtLcOTZ+bf40jFR2X+hx40vm4VGyXmGG2vXFMgsHUpBzT4A8yDCCczfhUWaSb7rCDGXG9cfOMMxzl8bWXeXXz9KyJenCXSs/AuxEaNIXyywcSEFOSMhqnQdAGZQ4AR1SizkhF/WarkHCHgeA99pZMA9uk9TlLBxIEXMeBCy1v5pUW4xAg6Rsv5wkiUcvbDvz7VJ5qC9btXhudN1XboP/pDqZ/lvjpPoQk8NnFfOb94nyx6SKLehMY4XmLYoDKTznC7WlLEpVoDkfTyT/pvcfeljlbvqkl6K/S0s3QpA2Xh7i+Pq7tsSWW+MkfcGY6yMOI5zQwZ1Fw21J0WR0ieJAtOcMIMBB6FoKQsaJUfSXqcsK98FDVuzUa/T7KR2+6/nvcKd3Px2pfpZ7xB44cafJgiKvk/p5zYa6bsZCNAfWZQjGMTFtvIa15UDtGk+EkrOSiUFdV++eIPGSfrxGQO3L7FhVbvqlnp/eIdD3pgm59/Tw29LOemyuZPCKTf1U7VT3iwrYF0yqE4NnJ5w01kZQkQUf1A4bkmNphzT9R3NgmvIvc1KKyeVu0yWm1XkiOYCwrW+oPOeDcrYiVj7BfCPhqRdKagO5+JWm8tKheq/J1d7qhmes42G3neTcSmTxmt44VpdkOLn9h8qyLRpL9ZGMA8liTmPYlvKamCpDGuIOm/iGN6uIaYRMxFyyzsS0nabINX514lRfjQcdfQf0oa6OlhanRVgLI8idjANJyCml8H7vlfsTi7JufAlR/VNk0XhT+riJgw4LigXjJ2xbGHr4DSLelx2nF6bl4MD6i1E6CqQUQBL83qjsx2N7krnbLcSsYkSG0TdIwBOM86g3VJI+/OKCDRCxPqBJxiLjgOd6/JxqLTVOvuHCJQsHoskpRYkhUY5tz0/+Vs2kc5+Jh/qtx8ZvNRH8Dgq8E28eArge6+VPJPswoC6rgJMLRxYORJNTE2gJ5irbWFZdPI8bk0JSYlBLgsZ2AwvRiYUGQTgc4dlvje4q5k8rglMNhPTNwoG1eoTMBRnAfw/r+ziVZxoSEsTGcRA+2XYrvVgoeHK7E0BWnkFSRpza6J8US3/ArrZFe05fgQXvxG1uTHqpd2K8qBOw2ucICSAj8TKxNPd1Q3r2LDjJjldTJizdcTvZlvSe09XCL8twFOMwhMdkG3D/JKvX5UrS90EaEUtzNTIYOVcNpy6z1tW2wcjZxYhlqCsg2daDPygsg45vXYe/QslRNqxZHo4AAAAASUVORK5CYII=\n",
      "text/latex": [
       "$\\displaystyle - 2 y + \\sqrt{- y^{2} + 2 y}$"
      ],
      "text/plain": [
       "          ____________\n",
       "         ╱    2       \n",
       "-2⋅y + ╲╱  - y  + 2⋅y "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def s(y):\n",
    "    return -2*y+sp.sqrt(2*y-y**2)\n",
    "print('s(y) =')\n",
    "display(s(y))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "r(y) =\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAGcAAAAyCAYAAABBAsW9AAAACXBIWXMAAA7EAAAOxAGVKw4bAAAEH0lEQVR4Ae2b/1HbMBTHSS8DAN0g3aB0hHQD6AbQDcrxH//16AaUCXp0A9oJWjICG7SXDdLvR5WE7ONsJ7GjH7HuhGTJsZ7e1+896WsxWa1WB7mk6+vrQ8l6ZeWd2fJc7ctc5rCOnNN1bk7g3hsB8dHJofqt6o/Kb1xbSeWrzCZzIUDmgcw3qs/U9jZoK6aaGzhYze9itN8ykUlOMac+F1kMlnOqcnRrdeXEvLau7FQynMSUY8ixc3NrRhcChpUaVnOiepErNSaa22rtwAJzqfI9E7DXlE9cl5SyijkWCJbPlwEILBIAqzgLim45Uiobywtlgvqjrr+qNMn23ak8s03sabif0if1+72PbyygEh0c6fBKyuXNJ7jfKXtwVP+gTLtJuufI1fehjLogkLLZPP6yiiaG/K0pnbYftba9uYwKjrT8JIC+W21jJcSTMMEGPIQN+1SPCo6AMUFcJSAQS7xLs1ZF22g5kd9IAv7CgWVlAbCl2haRZYs2fFTLCWY9U72+T9nreINuUgGnAox1c3sdbwBnyp8EEptK9jNQMn+UHZG5t/EGTJJkCCxIc5XFkpoovy1Fd2sAoex3/KqzQoMx+NwmfOn90cGRgmEAvgWKNiyBQHL7n6Arnarkw7J5iQZLKcQc4s2xJvpJJbHmVvUcYg0WTh4sRQdHQCRtIYNpvsODo4PTQcbibtEL6eJqIxOfQswpTvkdJgQT/0X3wRuyfQiTZ+JHcEK17KAuUDoz8VNrYj8l1zrB7Uy/q3Beus7n6GgNBMk+qTX5S/XBlM99w3PlmKr6X/rQB0/oPhA+/+J/DSbe6Q4rqW8ZGMu0JbkJrc8mxWspmC0ABxpxT2sn/Q4QcGtHqi95gEqsij0fB1cWo1tDK3FSKxM/ghMHGEadKVcIX11XmPgRHNQUJ1WAkRvDzTlXZySaxpFrHFUaaGXiBwPHBrd7CVH0qcxNXzPph0WAX9Hpmv0OqzxvUb2CowezHIe45BTNO2X8aqkJ5ZpV1roTtEBAnJpPIlZvkKjn4bP6Bse/DRoQIpOlYZFJ89uGnGUZHp40epGJ7xWcIlEYZlKdmPgRnGGU3/hUWV0nJr5YcAI/3sj8NmoxcmfJ+5xOzG9k/TcOXyQ4sprOzG+jdiJ3JuPWrBvamh23+uzM/EbWf+PwKYHDMryXo1AC2uw/VM71zEPlLM9gF+nWgtexlfkN7k2uWjo4M2nc0yFW+xXmNzlEAoGGBOe1Hcd8MQzG3GW1Aox1c7g6PnIln3r/EioFQHaSnL/nkyxKelCf9/3cMHTSeMQbqBHGd2ewzf+fqq8C3NCybPL83sHZRIhd/UaAwPx6wnFX4246zpBubVOZevkdQChnfQa7WHCEcJZnsMM3s1i3JqsBHBYjxB34tXu1bUPz6xG7Tf8ApGRaY6TIwPsAAAAASUVORK5CYII=\n",
      "text/latex": [
       "$\\displaystyle - \\frac{y^{2}}{1 - y} + y$"
      ],
      "text/plain": [
       "     2     \n",
       "    y      \n",
       "- ───── + y\n",
       "  1 - y    "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "In passing we check: r(u=0) = 3 - 2*sqrt(2) as expected\n"
     ]
    }
   ],
   "source": [
    "def r(y):\n",
    "    return y-y**2/(1-y)\n",
    "print('r(y) =')\n",
    "display(r(y))\n",
    "\n",
    "\n",
    "print('In passing we check: r(u=0) = '+str(simplify((r(1-sp.sqrt(2)/2))))+' as expected')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Recall that $S$ is a solution of $S=z+S^2/(1-S)$. By differentiating this equation we get\n",
    "$$\n",
    "S'=1+\\frac{S' S(2-S)}{(1-S)^2}\n",
    "$$\n",
    "which gives a simple expression of $S'$ as a function of $S$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "S' as a function of S:\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\left[ \\frac{\\left(S - 1\\right)^{2}}{S^{2} - 2 S + \\left(S - 1\\right)^{2}}\\right]$"
      ],
      "text/plain": [
       "⎡             2     ⎤\n",
       "⎢      (S - 1)      ⎥\n",
       "⎢───────────────────⎥\n",
       "⎢ 2                2⎥\n",
       "⎣S  - 2⋅S + (S - 1) ⎦"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "var('Sprime')\n",
    "print('S\\' as a function of S:')\n",
    "display(solve(Sprime-1-Sprime*S*(2-S)/(1-S)**2,Sprime))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "S'(y) =\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\left(y - 1\\right)^{2}}{y \\left(y - 2\\right) + \\left(y - 1\\right)^{2}}$"
      ],
      "text/plain": [
       "             2      \n",
       "      (y - 1)       \n",
       "────────────────────\n",
       "                   2\n",
       "y⋅(y - 2) + (y - 1) "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def Sprime(y):\n",
    "    return (y-1)**2/(y*(y-2)+(y-1)**2)\n",
    "print('S\\'(y) =')\n",
    "display(Sprime(y))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Using (eq.(2.14) in M.Drmota <i>Asymptotic distributions and a multivariate Darboux method in enumeration problems</i> (1994)) we have that\n",
    "$$\n",
    "\\beta= \\frac{ uG_u(r(u),s(u),u) }{r(u)G_z(r(u),s(u),u)}\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "We first have\n",
    "\\begin{align*}\n",
    "G_u\\left(r(u),s(u),u \\right) &= \\frac{r}{(1-r-s-ru)^2}\\times \\left( \\frac{1}{(1-S(r))^2}-1\\right)\\\\\n",
    "&=r\\times \\left( \\frac{1}{(1-S(r))^2}\\right) \\qquad \\text{(using 2d equation of the charac. system)}.\n",
    "\\end{align*}\n",
    "\n",
    "We now want to find an expression for $G_z$. \n",
    "\\begin{multline}\n",
    "G_z\\left(r(u),s(u),u \\right)=\\frac{SS'(2-S)}{(1-S)^2}+\\left(\\frac{u+1}{(1-r-s-ru)^2}-S'\\right)\\times \\left( \\frac{1}{(1-S(r))^2}-1\\right)\\\\\n",
    "+\\left(\\frac{(s +r+ru)^2}{1-(s+r+ru)}+ru+r -S\\right)\\times \\left( \\frac{2S'}{(1-S)^3}\\right).\n",
    "\\end{multline}\n",
    "\n",
    "Therefore\n",
    "\\begin{align}\n",
    "\\beta=\\frac{ uG_u(r,s,u) }{rG_z(r,s,u)}\n",
    "&= \\frac{u(y)\\times r\\times \\left( \\frac{1}{(1-y)^2}\\right)}\n",
    "{ r\\times \\bigg(\\frac{SS'(2-S)}{(1-S)^2}+\\left(\\frac{u+1}{(1-r-s-ru)^2}-S'\\right)\\times \\left( \\frac{2S-S^2}{(1-S)^2}\\right) \n",
    " +\\left(\\frac{(s +r+ru)^2}{1-(s+r+ru)}+ru+r- S\\right)\\times \\left( \\frac{2S'}{(1-S)^2(1-S)}\\right)\\bigg)}\\\\\n",
    "&= \\frac{u(y)}\n",
    "{SS'(2-S)+\\left(\\frac{u+1}{(1-r-s-ru)^2}-S'\\right)\\times \\left( 2S-S^2\\right) \n",
    " +\\left(\\frac{(s +r+ru)^2}{1-(s+r+ru)}+ru+r- S\\right)\\times \\left( \\frac{2S'}{1-S}\\right)} \\qquad (\\star) \n",
    "\\end{align}\n",
    "\n",
    "Finally if we use\n",
    "$$\n",
    "S'=\\frac{(S - 1)^2}{S(S-2) + (S - 1)^2}, \n",
    "$$\n",
    "we can deduce from above an \"explicit\" expression of $\\beta$ as a function of $y(\\beta)$\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We compute the denominator of $(\\star)$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Denominator of beta:\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{y \\left(2 - y\\right) \\left(y - 1\\right)^{2}}{y \\left(y - 2\\right) + \\left(y - 1\\right)^{2}} + y \\left(2 - y\\right) \\left(\\frac{1 + \\frac{- 2 y \\sqrt{y \\left(2 - y\\right)} + 2 \\sqrt{y \\left(2 - y\\right)} - 1}{y \\left(2 y - 1\\right)}}{\\left(\\frac{y^{2}}{1 - y} + y - \\sqrt{- y^{2} + 2 y} + 1 - \\frac{\\left(- \\frac{y^{2}}{1 - y} + y\\right) \\left(- 2 y \\sqrt{y \\left(2 - y\\right)} + 2 \\sqrt{y \\left(2 - y\\right)} - 1\\right)}{y \\left(2 y - 1\\right)}\\right)^{2}} - \\frac{\\left(y - 1\\right)^{2}}{y \\left(y - 2\\right) + \\left(y - 1\\right)^{2}}\\right) + \\frac{2 \\left(y - 1\\right)^{2} \\left(- \\frac{y^{2}}{1 - y} + \\frac{\\left(- \\frac{y^{2}}{1 - y} - y + \\sqrt{- y^{2} + 2 y} + \\frac{\\left(- \\frac{y^{2}}{1 - y} + y\\right) \\left(- 2 y \\sqrt{y \\left(2 - y\\right)} + 2 \\sqrt{y \\left(2 - y\\right)} - 1\\right)}{y \\left(2 y - 1\\right)}\\right)^{2}}{\\frac{y^{2}}{1 - y} + y - \\sqrt{- y^{2} + 2 y} + 1 - \\frac{\\left(- \\frac{y^{2}}{1 - y} + y\\right) \\left(- 2 y \\sqrt{y \\left(2 - y\\right)} + 2 \\sqrt{y \\left(2 - y\\right)} - 1\\right)}{y \\left(2 y - 1\\right)}} + \\frac{\\left(- \\frac{y^{2}}{1 - y} + y\\right) \\left(- 2 y \\sqrt{y \\left(2 - y\\right)} + 2 \\sqrt{y \\left(2 - y\\right)} - 1\\right)}{y \\left(2 y - 1\\right)}\\right)}{\\left(1 - y\\right) \\left(y \\left(y - 2\\right) + \\left(y - 1\\right)^{2}\\right)}$"
      ],
      "text/plain": [
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                 ⎛                                    ________\n",
       "                                 ⎜                            - 2⋅y⋅╲╱ y⋅(2 - \n",
       "                  2              ⎜                        1 + ────────────────\n",
       " y⋅(2 - y)⋅(y - 1)               ⎜                                           y\n",
       "──────────────────── + y⋅(2 - y)⋅⎜────────────────────────────────────────────\n",
       "                   2             ⎜                                            \n",
       "y⋅(y - 2) + (y - 1)              ⎜⎛                                  ⎛     2  \n",
       "                                 ⎜⎜                                  ⎜    y   \n",
       "                                 ⎜⎜   2           ____________       ⎜- ───── \n",
       "                                 ⎜⎜  y           ╱    2              ⎝  1 - y \n",
       "                                 ⎜⎜───── + y - ╲╱  - y  + 2⋅y  + 1 - ─────────\n",
       "                                 ⎝⎝1 - y                                      \n",
       "\n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                             2\n",
       "                                                                              \n",
       "                                                                              \n",
       "___       ___________                                                    ⎞    \n",
       "y)  + 2⋅╲╱ y⋅(2 - y)  - 1                                                ⎟    \n",
       "─────────────────────────                                         2      ⎟    \n",
       "⋅(2⋅y - 1)                                                 (y - 1)       ⎟    \n",
       "────────────────────────────────────────────────── - ────────────────────⎟ + ─\n",
       "                                                 2                      2⎟    \n",
       "   ⎞                                            ⎞    y⋅(y - 2) + (y - 1) ⎟    \n",
       "   ⎟ ⎛        ___________       ___________    ⎞⎟                        ⎟    \n",
       "+ y⎟⋅⎝- 2⋅y⋅╲╱ y⋅(2 - y)  + 2⋅╲╱ y⋅(2 - y)  - 1⎠⎟                        ⎟    \n",
       "   ⎠                                            ⎟                        ⎟    \n",
       "────────────────────────────────────────────────⎟                        ⎟    \n",
       "              y⋅(2⋅y - 1)                       ⎠                        ⎠    \n",
       "\n",
       "          ⎛                                                                   \n",
       "          ⎜          ⎛                                ⎛     2     ⎞           \n",
       "          ⎜          ⎜                                ⎜    y      ⎟ ⎛        _\n",
       "          ⎜          ⎜     2           ____________   ⎜- ───── + y⎟⋅⎝- 2⋅y⋅╲╱ \n",
       "          ⎜          ⎜    y           ╱    2          ⎝  1 - y    ⎠           \n",
       "          ⎜     2    ⎜- ───── - y + ╲╱  - y  + 2⋅y  + ────────────────────────\n",
       "        2 ⎜    y     ⎝  1 - y                                                y\n",
       "⋅(y - 1) ⋅⎜- ───── + ─────────────────────────────────────────────────────────\n",
       "          ⎜  1 - y                                     ⎛     2     ⎞          \n",
       "          ⎜                                            ⎜    y      ⎟ ⎛        \n",
       "          ⎜             2           ____________       ⎜- ───── + y⎟⋅⎝- 2⋅y⋅╲╱\n",
       "          ⎜            y           ╱    2              ⎝  1 - y    ⎠          \n",
       "          ⎜          ───── + y - ╲╱  - y  + 2⋅y  + 1 - ───────────────────────\n",
       "          ⎝          1 - y                                                    \n",
       "──────────────────────────────────────────────────────────────────────────────\n",
       "                                                                              \n",
       "                                                                        (1 - y\n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "\n",
       "                                  2                                           \n",
       "                                 ⎞                                            \n",
       "__________       ___________    ⎞⎟                                            \n",
       "y⋅(2 - y)  + 2⋅╲╱ y⋅(2 - y)  - 1⎠⎟    ⎛     2     ⎞                           \n",
       "                                 ⎟    ⎜    y      ⎟ ⎛        ___________      \n",
       "─────────────────────────────────⎟    ⎜- ───── + y⎟⋅⎝- 2⋅y⋅╲╱ y⋅(2 - y)  + 2⋅╲\n",
       "⋅(2⋅y - 1)                       ⎠    ⎝  1 - y    ⎠                           \n",
       "─────────────────────────────────── + ────────────────────────────────────────\n",
       "                                                             y⋅(2⋅y - 1)      \n",
       "___________       ___________    ⎞                                            \n",
       " y⋅(2 - y)  + 2⋅╲╱ y⋅(2 - y)  - 1⎠                                            \n",
       "                                                                              \n",
       "──────────────────────────────────                                            \n",
       "y⋅(2⋅y - 1)                                                                   \n",
       "──────────────────────────────────────────────────────────────────────────────\n",
       "  ⎛                   2⎞                                                      \n",
       ")⋅⎝y⋅(y - 2) + (y - 1) ⎠                                                      \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "\n",
       "                 ⎞\n",
       "                 ⎟\n",
       "                 ⎟\n",
       "                 ⎟\n",
       " ___________    ⎞⎟\n",
       "╱ y⋅(2 - y)  - 1⎠⎟\n",
       "                 ⎟\n",
       "─────────────────⎟\n",
       "                 ⎟\n",
       "                 ⎟\n",
       "                 ⎟\n",
       "                 ⎟\n",
       "                 ⎟\n",
       "                 ⎠\n",
       "──────────────────\n",
       "                  \n",
       "                  \n",
       "                  \n",
       "                  \n",
       "                  \n",
       "                  \n",
       "                  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "def Denom_beta(y):\n",
    "    Denom1=y*Sprime(y)*(2-y)\n",
    "    Denom2=y*(2-y)*((u(y)+1)/((1-r(y)-s(y)-r(y)*u(y))**2)-Sprime(y))\n",
    "    Denom3=((s(y)+r(y)+r(y)*u(y))**2/(1-s(y)-r(y)-r(y)*u(y))+r(y)*u(y)+r(y)-y)*((2*Sprime(y))/(1-y))\n",
    "    return Denom1+Denom2+Denom3\n",
    "print('Denominator of beta:')\n",
    "display(Denom_beta(y))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def Beta(y):\n",
    "    return u(y)/(Denom_beta(y))\n",
    "\n",
    "def E_beta(y):\n",
    "    ro=3+2*np.sqrt(2)\n",
    "    return 1/(ro*r(y)*(u(y)**Beta(y)))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Y=np.arange(0.0001,1-np.sqrt(2)/2,0.001)\n",
    "CC=[Beta(y) for y in Y]\n",
    "plt.plot(Y,CC)\n",
    "plt.title('beta as a function of y')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Y=np.arange(0.0001,1-np.sqrt(2)/2,0.001)\n",
    "\n",
    "EE=[E_beta(y) for y in Y]\n",
    "plt.plot(Y,EE)\n",
    "plt.title('E as a function of y')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<a id='NumericalSec6'></a>\n",
    "##  Numerical approximations: parametrization with $\\beta$\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.07808559651960206\n"
     ]
    }
   ],
   "source": [
    "\n",
    "def why(beeeta,eps):\n",
    "    # return y(beta) with precision eps\n",
    "    return FindImplicit(Beta,beeeta,0.0000001,1-np.sqrt(2)/2-0.000001,eps)\n",
    "\n",
    "print(why(0.5,0.001))\n",
    "\n",
    "def EE_beta(b):\n",
    "    return E_beta(why(b,0.00001))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "B=np.arange(0.0001,0.8,0.01) #np.arange(0.25028,0.25030,0.000001)\n",
    "CC=[EE_beta(b) for b in B]\n",
    "\n",
    "\n",
    "plt.plot(B,CC)\n",
    "plt.title('E_beta as a function of beta')\n",
    "plt.plot(0.5827,1,'o')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally we compute the value for which $E_\\beta=1$ :"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAKoAAAAPCAYAAAB0p1TfAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAGv0lEQVRoBe2a23GUORBGZ10OwLAZmAx8yQAygCUCmwx2iyf7zQUZABGAyQCIgMUZQAY2zsB7jkat0n+XYeyn7SqNpNanVner1dKMvbq5uVltopycnOz15cDboez2+ZvqK5ty7Dqbkvm/nM3EQ/iRvWmKiyXc9qqi09PTV7l7Sf2I8grejwoy1/wCdgfARQbZlvbX1fozY15WPHHn8D9XvBX9Xfr/ZN4B9ZV9+CHfoT3KGwt8qgFdw38w4GYGY85/Qf2ixtBXp0UdnQP2Vj4D75rnlH3a18oYo1acc5ewjOvLsFHb7Lu3HZ/DSwQ/bArWe3i13/u4uXhpigsEzuJKoKLIN8Bn1B/VglqDvlE/obQEq4EkuRHilaO8/mbooHAakLSWgbpDibV1pMH3JAHWGJ0X+oSDD+HZHtPvMfwIdJqjZMAMNgDeoo5KQ78mn4HTl+8o+shDp30DasU5sRWbcR7w4nPaTxHxifoZJfk8y1QvfSI++ZjavsXEVQh+k+1MaI2LWVwKVBY9RmAJFLWBZzbSCDNWCRjHJugC/LOJscRm3HU0sE9HML5QwmkGZXGsYObqPOfrtJIl4Q10g5cCgTrkKaJDjP3dYeQO/CYdM67JZ2A9rMk3eV0P84BacU68BVZ7jsEbmOGPOOjeGsFTrL41e8a4PA9ZJxEwrswm28EtxgUYaRa3tcYkJ45llq+MP0Yxld0EeSoHgTUi2Gz4fWRdHaiDUiDSVr8xGmTEGsR8A8XgsfSpVUcD7z581tfvtn117NiK/QO74Zll9cvbegH43qj9Pbt32yNQDYxIvbWecZIc3wQZWE8x3NO9Uwk0g5q5gwzIH2AGDs2ANJfxOhukIXjKOsu4qeo5uM6GVMBWHe/LZ5Vqt29i52fKA+uYTduglGqfe4N5i075PE3IH/du+zaK1QFTK1O3H9adqTay0pXA+J8Us55v1JJ1aH+0wNdRP2n7hjSD1dfSCv7UEyJdmYwXmcwtBN8196gn36aMeeXXG1Tm22B8UUcwG/NZZ/F76KC7QZaeVrTrw3oA3+Sgj59TLinuTeeL7q/YzpzZuGCNRHM4M2oE4dxJatkYMR9Y7DXFQLH45aeTjekbhOEgHeb4aODBL8Q8HWggTgYhY8qzjBIynG/WiJtiCrek46Z8Nrr+XTD1H8VDaubU3//21ok9PgDn9wH3UayBGhnYKbe1vSkukDuLM1BbyAw5SxjjW+Y6QLQNBq+bTvbKRovztDpu8PgerZ0Ba0DncMx2rwcjMOArx/d0ueJGcP4UFYdkZHjNAqMuv6JjLXPRZzX4rtvY5JcVg89D+J5iEkk+pzZIJIO5758P8N9VmARc+Ci2M681LmZxBurVzKJxerwGfoUM1l2UNYhW1F4BKuSJ9ZrxkR7X/KQzwBns4gNLd0Ce/slMyVzX7hyagQQYGbek4136bEytjfKw0eeXBzH9LFgJH/Ofv9IYyAcZtwnbO3FRrd9vFtwWSquwFKdq3Vt/Bm/MgIJDhm/MsZ+dAhNyvJY7V3d2mtlVTOeZ4GTGDbCH1P1vng7XZHYYdSJzPSj+WjBrRxa2qCNyrjM27MrdVAWvZa163p200dUs6bOpT3H1ewuFPVH3sfYj2QQm7KyxwUu2I7cpLlpw23mVuILrRW1HRp27TsV52saCJM1HEa8djTBYwlDnJYJntvSUx3rBN/geMVYyKe1wWAkEeMqWf5EmDj8cOwTn86EmN9CML195Z5RWHX/XZyx1L5QSCDb6zX/g+0qDKXsCUvwNYwob+xfxshgXWfgiLgLVjRr7ErIP3yCbM9C13oLpZEqZkBkyKa2MXAyM2ugE5MNgCwNXYAwig6sv1+Dtv6M0VBo7LMpSbpGdkHzA/ymfuj4I6tmi4+/6LNS469q908b+HobPwi8+i/oHWd2MAX0SOHmtti/GhcKgRdyWKJRw46+oDYJEtA2cvyhHa07CmW1uKP1r3j93dt5/9OMvPyUIkGO7/y5agfV695pIAUxtBtQZrpdkRw3PL0R9p6ur1OevudOfzou5gWrVsclnIbSq44tGZJ9qqNNsxTlpDutB/1RLxn/us3YXX8LzRjOgS8KiLaYTA/RX8Fttb42LRdwf/pdLXlylVPKackk5pHR+B6Wvkt+pNMgvL4XoG1yR/dwEs5tfmpRXiL6Z8iWlzn793+pcQ3ljZIb3lBfKa3t4jmjr8FkC46FSfryJnfMVfvpFgXpRRxcA1+SzjI1s5ZrO85niwfSAlhuCdhOOea7fhAXnmnXC0Hb/eldnSUUq0xhQP8l9HMSAA+CabAfXGhezuP8AMVqgp2Xk7W4AAAAASUVORK5CYII=\n",
      "text/latex": [
       "$\\displaystyle 0.582748011136055$"
      ],
      "text/plain": [
       "0.582748011136055"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "FindImplicit(EE_beta,1,0.00001,0.99,0.000001)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Expansion of $E_\\beta$ when $\\beta \\to 0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "beta(y) near 1-sqrt(2)/2: \n",
      "-2*(y - 1 + sqrt(2)/2)**2/(2 - 3*sqrt(2)/2) + O((y - 1 + sqrt(2)/2)**3, (y, 1 - sqrt(2)/2))\n"
     ]
    }
   ],
   "source": [
    "Expr=Beta(y)\n",
    "print('beta(y) near 1-sqrt(2)/2: ')\n",
    "print(Expr.series(y,1-sp.sqrt(2)/2,n=3))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence\n",
    "$$\n",
    "\\beta(y)=\\frac{1}{\\tfrac{3}{4} \\sqrt{2}-1}(y - 1 + \\tfrac{\\sqrt{2}}{2})^2 + O(y -1+\\tfrac{\\sqrt{2}}{2})^3\n",
    "$$\n",
    "therefore\n",
    "$$\n",
    "y=1-\\tfrac{\\sqrt{2}}{2}+ \\sqrt{\\beta}\\sqrt{\\tfrac{3}{4} \\sqrt{2}-1} + \\mathrm{o}(\\sqrt{\\beta}).\n",
    "$$\n",
    "We find the same asymptotic for $E_\\beta$ as for $C_\\beta$:\n",
    "$$\n",
    "E_\\beta=1+\\beta|\\log(\\beta)| +\\mathrm{o}(\\beta\\log(\\beta)).\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  },
  "latex_envs": {
   "LaTeX_envs_menu_present": true,
   "autoclose": false,
   "autocomplete": true,
   "bibliofile": "biblio.bib",
   "cite_by": "apalike",
   "current_citInitial": 1,
   "eqLabelWithNumbers": true,
   "eqNumInitial": 1,
   "hotkeys": {
    "equation": "Ctrl-E",
    "itemize": "Ctrl-I"
   },
   "labels_anchors": false,
   "latex_user_defs": false,
   "report_style_numbering": false,
   "user_envs_cfg": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

